The fourth virial coefficient for hard spheres in even dimension

The fourth virial coefficient is calculated exactly for a fluid of hard spheres in even dimensions. For this purpose the complete star cluster integral is expressed as the sum of two three-folded integrals only involving spherical angular coordinates. These integrals are solved anallytically for any even dimension d and working with existing expressions for the other terms of the fourth cluster integral we obtain an expression for the fourth virial coefficient B4(d) for even d that sums a finite number of simple terms, with the number of terms increasing with d.

==> anc/SupplementaryMaterial_01.txt <==
Supplemental Material

Exact value of B4(d) for some of the highest dimensions considered in Table II

For d=100
B4 = 2 + 163383316597104066770415001308715963539955908539665321698926900574866118723160874643258057075990984516764148598571008/(4138548460150118526036423080872827220266333961557631824088123382864229872465360953020733621738559894210302280690625*Pi^2) - (32752851055933771214229860038286268921*Sqrt[3])/(3009599207015128946064655483696464800*Pi)

For d=200
B4 = 2 + 1111417578557301332405223240140690595345320285972437754838852686782487521495019083241597567175686626202984593717741008872562387901327748716998851236026361304483851997859793397847492513992685307114253339682884956868457448608130408009312217285525504/(28152536145083623509361424571344797289465667398994550195919307156957982512280288401479765604891459383676832687794913947191514097678305352161441486003510948949181756109538238422061934191696726201329009438057701267567345053591309437264594091484375*Pi^2) - (22658625814274484928188217924588478047542020889586988702331902018166358260126798519862293*Sqrt[3])/(2082059190326705337280652881449638317483915943118254532276833468624901346053564136216000*Pi)

For d=300
B4 = 2 +
309766480996272950612142356893751566503883249040920955711143003870132059418060839203886817229741148904214140101565808389596915863318107226166363389542542130874024568468071859202967750631878912479693391808073452751523575699168197809366389177452491886547708879370038452832284716774142136256976798582683823709599662738276096070644176947604943430947197692592946937856/(7846476626816026254773168534375171612659155261909782735853575158768434248677054808467371705528535719020638953290723241341227597530396261086982483348098261977827491388207206950605082841227449369402788399228013091711082572267113195939079517015832270684164595821081585323998741998989627293907618280834787457769496975176864528948180324943200756018323714915241221875*Pi^2) - (205667662463457791535208718194579103555737192097688241488354313678117457387269153167885200293465952537817889538222576493058419 Sqrt[3])/(18898420861660024492891273694931076447528306337994682153098412509586472476648500425512628906684390872228208982243806730016000*Pi)

For d=500
B4 = 2 + 3213843823360853704604283753015270417445478330285073532867483862323834250537921876606416410089121927280459722801215699812097376760316553434125234371939474539798048765472633987610867898523083580687436914919137441050947767421626884182185907500089012500901989619876629847769209204908346449732573856576435750415079975888659601584907584845344163062417326052412011157415697240868988069554542825373010332067796515803479229068343359073765580712439697031634033349803951097900776975687993173874635808994383611576211640142607723590047597347820356316918150560159614618677420028059865241497069275905590346824157384541793228423168/(81407615056134503126681586287278042905955844577653939354768313734541985317732588427788319806553292176614145759281032127417619175506837861932589018145508025911508733145935527969687985917103014663858081710840100593758716987346448016595815526086927634938707767629932518367257201309176291926267201430872907033246328493219535614163232275564764557467054495024870203429452193925341504667509230531953920062122752548616389932098454631220222139130625492635626819689962936258560505944086778057714514340137496642113349292665768158332786169954137447632194798504560897247425106335832454916724034270538567825428564421848456328125*Pi^2) - (3280048898737553215205113064282016882436135421788346393239692200072061033486602655410851328753647996978667971001608993498317144261981975868356036710569194281716901443430666761517438659257170638655590548437028255243771*Sqrt[3])/(301397622711740109439769030942560900533997276754276786198967860224676162225529684750319999258812045206865483977976991258079481536270054885161779591208476557004367965271421392247958404200571792532716860930612631776000*Pi)

For d=1000
B4 = 2 + 488593873199881463834158964517395169040202813192478541387073379552621315396304996760232541876736257092069251849157110850128877661801321336367506232552635411871753513100270402165071234317864165554388107799632605892671221131306066274153101672450454793007650392752539521638131915992280411779926192033086280866498908794126391123770006156147324214300695612080428855351237162244416709791211677435823638539184008963762646999255744434352349041138504792553766563551905962848887034005266312202957043036055219701049154116036457170832263018179776699396314914776212698192484759331976425358288508982813270395301226752822697823919667433368162980204155256037358101086500272247606723647236031975199408972522670706620055838725931241551360249513185427509357051363359647869955285349270257384041447446777763749939980077501778418489033778248151528079993333864883203785814628794655199174734631775242220041447667395681740889617257778020626226623005781001425839572137307840964063090712693222829590450109636967120409062088333375136120009658340315742279921323184906103261653221222194079563044958630198634707384062158697953342114151062148732230386329246773429781924835983801258164738281827073446224929432560019986579562468516331975927179353436673453223575552/(12376227388251571256948496300483350193279306798997956172668026369139243550634389118229669659551722363306630595441307608073483700671142239249146297514222650890810868183481468832409097987894639468135345299739827089496667096780427717714735360721823556176402545566747508660443721673781492715057273446392344541667117070375338375503167293483050424756721133116149195448749205993189903444362529789382372996660654175965156644142499122517260244301150415406301327603643179890184352132348974626708148335131172534678690279232866917929539535133045941031240861861417428154198803978319509556201014915124784066625877059449962124300249143329664513722856529317378760864245526201305682145720719045857302114625700665743991435240746682983729665522245808069645582861357775455512322326568718227717608964475109772802025921577382845782550663868087028208737420326570414850737767960942936720229940162553606980215656061970099702800380802942496679806318839301203327893078665674007335360915289099744661534211797195294469759716538573025761082102905778994915650957428261055489036192615550380916985667314469619858502629428922557434800743629192592362591879938637699124564823829718332786720794726011903375819729548251585802836741434394227606302952066025745259765625*Pi^2) - (3669740684801742186644196734529728343701166937068433064838522198916818803365308806858538130530788063267228238631305491266571723007355073598241246867912357067188948319965082979546700834405386628805792705031452543157236817867417139528588904074831708445268015317540009663590880048059295949282211185011531664282696865444489832541208055486190858500363388145625581855392442594691100824544411301741277406438460547334220647253617677181063*Sqrt[3])/(337205679706025876409175732260265499298441836331578120261671727503633890903037297170258935334840905676728528310845052576178055156691784175368519512052652716176447100099342349461939489425154360896126741140557388001764295120650630629025919125529719219103581158049179738989619260737323426424924387481095024991852409854559767393389056862827412668028085088258760393816660606786593503141856850293596898401182105467456017818360102720000*Pi)


==> anc/SupplementaryMaterial_02.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    149966,       4515]
NotebookOptionsPosition[    147308,       4466]
NotebookOutlinePosition[    147644,       4481]
CellTagsIndexPosition[    147601,       4478]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Fourth", " ", "virial", " ", "coefficient", " ", 
  SubscriptBox["B", "4"], " ", "for", " ", "Hard", " ", "Spheres", " ", "in", 
  " ", "even", " ", "dimensions"}]], "Title",
 CellChangeTimes->{{3.845992106251102*^9, 
  3.8459921498726377`*^9}},ExpressionUUID->"0486cf31-c32b-4e2f-b6e1-\
ae94715c2fb1"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b20c6d40-1898-49df-98b6-730b30131583"],
 " from Sec. III"
}], "Section",
 CellChangeTimes->{{3.845992170664003*^9, 
  3.8459922018318367`*^9}},ExpressionUUID->"a8a3f001-8f09-4088-a63b-\
702404f89af0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "d", ",", "nn", ",", "m", ",", "n", ",", "\[Nu]", ",", "i", ",", "j", ",", 
    "k", ",", "R0", ",", "R1", ",", "R2", ",", "R3", ",", "A", ",", 
    "\[CapitalOmega]", ",", "B2", ",", "K", ",", "M", ",", "L", ",", "Y", ",",
     "U", ",", "x", ",", "y", ",", "DDI", ",", "DDP", ",", "SqrsB2c", ",", 
    "SqrDsB2c", ",", "SqrDDsB2c", ",", "B4sB2c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\"\<d,nn,m:\>\"", ",", 
    RowBox[{"d", "=", "12"}], 
    RowBox[{"(*", 
     RowBox[{"Value", " ", "of", " ", 
      RowBox[{"d", "."}]}], "*)"}], ",", "\[IndentingNewLine]", 
    RowBox[{"nn", "=", 
     RowBox[{"d", "/", "2"}]}], ",", 
    RowBox[{"m", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "4"}], ")"}], "/", "2"}]}]}], "}"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", 
    RowBox[{"Line", ".", " ", "Enter"}], " ", "the", " ", "value", " ", "of", 
    " ", 
    RowBox[{"d", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "nn"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "!"}], 
        SuperscriptBox["2", 
         RowBox[{"k", "-", "1"}]]}], 
       RowBox[{"k", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}]}]], 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        FractionBox[
         RowBox[{"nn", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "nn"}], ")"}], "!!"}], 
          SuperscriptBox["4", "k"], 
          RowBox[{"k", "!"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nn"}], "-", "1"}], ")"}], "!!"}], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{"(", 
            RowBox[{"nn", "+", "k", "+", "i"}], ")"}]}]}]]}], ")"}]}], 
     ")"}]}]}], ";", 
  RowBox[{"(*", "\[Square]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"R0", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "nn"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}], "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["3", "2"], ")"}], 
       RowBox[{"k", "-", "1"}]]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"\[Square]", "\\"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"R1", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "nn"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}], "!"}], 
       RowBox[{"k", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["3", "2"], ")"}], "k"]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"\[Square]", "\\"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"R2", "=", 
   RowBox[{
    RowBox[{"nn", "!"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "nn"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "!"}], 
         SuperscriptBox["2", 
          RowBox[{"k", "-", "1"}]]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "nn"}], "+", "k"}], ")"}], "!"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["4", "nn"], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nn", "+", "k", "-", "1"}], ")"}], "!"}]}], "-", 
         RowBox[{
          FractionBox[
           SuperscriptBox["3", 
            RowBox[{"k", "+", "nn"}]], 
           SuperscriptBox["4", "k"]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "nn"], 
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"nn", "+", "k", "+", "j", "-", "1"}], ")"}], "!"}], 
             RowBox[{
              SuperscriptBox["4", "j"], 
              RowBox[{"j", "!"}]}]], ")"}]}]}]}], ")"}]}], ")"}]}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"\[Square]", "\\"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"{", "\"\<-----------------------------\>\"", "}"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "[", "d_", "]"}], ":=", 
  FractionBox[
   RowBox[{"d", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"d", "/", "2"}]]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"d", "/", "2"}], "+", "1"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "[", "d_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "d"}]], 
   RowBox[{"\[CapitalOmega]", "[", "d", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", 
     RowBox[{"(*", "2", "*)"}], "/", 
     SuperscriptBox["d", "3"]}], ")"}], 
   RowBox[{"\[CapitalOmega]", "[", "d", "]"}], 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"d", "-", "1"}], "]"}], 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"d", "-", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], 
     RowBox[{"m", "+", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"m", "+", "1"}], ",", "n"}], "]"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"i", "=", "1"}], "k"], 
          RowBox[{"(", 
           RowBox[{"n", "-", "i"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["2", "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", 
             RowBox[{"2", "i"}], "-", "1"}], ")"}]}]}]], ")"}]}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q0", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "m"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["3", "4"], ")"}], 
        RowBox[{"m", "-", "k"}]], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", 
          RowBox[{"2", "i"}], "+", "1"}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"k", "+", "1"}]], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], "k"], 
        RowBox[{"(", 
         RowBox[{"m", "-", "i", "+", "1"}], ")"}]}]}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "m"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["3", "4"], ")"}], 
        RowBox[{"m", "-", "k", "+", "1"}]], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", 
          RowBox[{"2", "i"}], "+", "1"}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"k", "+", "1"}]], 
       RowBox[{"(", 
        RowBox[{"m", "-", "k", "+", "1"}], ")"}], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], "k"], 
        RowBox[{"(", 
         RowBox[{"m", "-", "i", "+", "1"}], ")"}]}]}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], 
     RowBox[{"m", "+", "1"}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["3", "4"], ")"}], 
        RowBox[{"m", "-", "k", "+", "1"}]], 
       SuperscriptBox["2", 
        RowBox[{"k", "-", "1"}]], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{"m", "-", "i", "+", "1"}], ")"}]}]}], 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"i", "=", "0"}], 
        RowBox[{"k", "-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "-", 
         RowBox[{"2", "i"}], "+", "1"}], ")"}]}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"m", "+", "1"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], "!"}]}]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Pi]", 
       SqrtBox["3"]}], "6"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}], "K"}], 
        RowBox[{
         SuperscriptBox["2", "m"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], "!"}]}]], "-", "Q0", "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["3", "4"], ")"}], 
         RowBox[{"m", "+", "1"}]], 
        RowBox[{
         RowBox[{"2", "m"}], "+", "3"}]]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"m", "+", "1"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], "!"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "3"}], ")"}], "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}]}]], "-", 
    RowBox[{
     FractionBox["3", "4"], "K", 
     RowBox[{"(", 
      RowBox[{"Q0", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["3", "4"], ")"}], 
         RowBox[{"m", "+", "1"}]], 
        RowBox[{
         RowBox[{"2", "m"}], "+", "3"}]]}], ")"}]}], "-", "Q1", "+", 
    FractionBox["Q2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "m"}], "+", "3"}], ")"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DDI", "[", 
   RowBox[{"dnp1_", ",", "dlp1_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"dnp1", "-", "1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{"l", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"dlp1", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"n", "!"}], 
       RowBox[{"l", "!"}]}], 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "l", "+", "1"}], ")"}], "!"}]}]], "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["3", "4"], ")"}], 
        RowBox[{"l", "+", "1"}]], 
       RowBox[{
        SuperscriptBox["4", "n"], "2", 
        RowBox[{"(", 
         RowBox[{"n", "+", "l", "+", "1"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox["4", "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"i", "=", "0"}], 
              RowBox[{"k", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{"n", "-", "i"}], ")"}]}]}], 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"i", "=", "0"}], 
             RowBox[{"k", "-", "1"}]], 
            RowBox[{"(", 
             RowBox[{"n", "+", "l", "-", "i"}], ")"}]}]], ")"}]}]}], 
       ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DDP", "[", 
   RowBox[{"dn_", ",", "dl_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"dn", "/", "2"}]}], ",", 
      RowBox[{"l", "=", 
       RowBox[{"dl", "/", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["3"], 
        SuperscriptBox["3", 
         RowBox[{"l", "-", "1"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "1"}], ")"}], "!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "!!"}]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "n", "+", "1"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "n"}], ")"}], "!"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], 
          RowBox[{"l", "-", "1"}]], 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", "3"], ")"}], "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"i", "=", "1"}], "k"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "l"}], "-", 
               RowBox[{"2", "i"}], "+", "1"}], ")"}]}]}], 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"i", "=", "1"}], "k"], 
            RowBox[{"(", 
             RowBox[{"l", "-", "i"}], ")"}]}]], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "-", "1"}], ")"}], "!!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}], "!!"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"l", "+", "n"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", "n"}], ")"}], "!"}]}]], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["3"], 
        SuperscriptBox["3", "l"]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"2", "l"}], "+", 
          RowBox[{"2", "n"}], "+", "1"}]], 
        RowBox[{"(", 
         RowBox[{"l", "+", "n"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox["2", "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"i", "=", "1"}], "k"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "-", 
               RowBox[{"2", "i"}], "+", "1"}], ")"}]}]}], 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"i", "=", "1"}], "k"], 
            RowBox[{"(", 
             RowBox[{"l", "+", "n", "-", "i"}], ")"}]}]], ")"}]}]}], 
       ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    SuperscriptBox["4", "2"], 
    RowBox[{"(*", "4", "*)"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], 
      RowBox[{"m", "+", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"m", "+", "1"}], ",", "n"}], "]"}], 
       SuperscriptBox["4", 
        RowBox[{"m", "-", "n"}]], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], 
         RowBox[{"n", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["2", "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"i", "=", "1"}], "k"], 
             RowBox[{"(", 
              RowBox[{"n", "-", "i"}], ")"}]}]}], 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"i", "=", "0"}], "k"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "-", 
              RowBox[{"2", "i"}], "-", "1"}], ")"}]}]], "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"DDI", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "m"}], "+", "3"}], ",", 
              RowBox[{
               RowBox[{"2", "m"}], "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"n", "-", "k"}], ")"}]}], "+", "3"}]}], "]"}], "+", 
            RowBox[{"2", 
             RowBox[{"DDI", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "m"}], "+", "5"}], ",", 
               RowBox[{
                RowBox[{"2", "m"}], "-", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "k"}], ")"}]}], "+", "3"}]}], "]"}]}]}], 
           ")"}]}], ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{
    FractionBox["L", 
     RowBox[{"m", "+", "1"}]], "-", 
    FractionBox["M", 
     RowBox[{"m", "+", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"5", "m"}], "+", "10"}]], 
       RowBox[{"m", "!"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DDP", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "m"}], "+", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "2"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"DDP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "m"}], "+", "4"}], ",", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "2"}]}], "]"}], "+", 
         RowBox[{"DDP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "m"}], "+", "2"}], ",", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "2"}]}], "]"}]}], ")"}]}], ")"}]}], "-", 
    "\[IndentingNewLine]", 
    RowBox[{
     FractionBox[
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"2", "m"}], "+", "5"}]], 
      RowBox[{
       RowBox[{"2", "m"}], "+", "1"}]], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "m"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"j", "=", "0"}], 
            RowBox[{"k", "-", "1"}]], 
           RowBox[{"(", 
            RowBox[{"m", "-", "j"}], ")"}]}]}], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"k", "-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "-", 
            RowBox[{"2", "j"}], "-", "1"}], ")"}]}]], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], 
          RowBox[{"m", "-", "k"}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "i"], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"m", "-", "k"}], ",", "i"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"DDI", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"m", "+", "i", "+", "2"}], ")"}]}], "+", "1"}], ",", 
               RowBox[{
                RowBox[{"2", "m"}], "-", 
                RowBox[{"2", "i"}], "+", "1"}]}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"DDI", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{"m", "+", "i", "+", "2"}], ")"}]}], "+", "1"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"2", "m"}], "-", 
                  RowBox[{"2", "i"}], "+", "1"}]}], "]"}], "+", 
               RowBox[{"DDI", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{"m", "+", "i", "+", "1"}], ")"}]}], "+", "1"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"2", "m"}], "-", 
                  RowBox[{"2", "i"}], "+", "1"}]}], "]"}]}], ")"}]}], ")"}]}],
           ")"}]}]}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrDDsB2c", "=", 
   RowBox[{
    RowBox[{"A", "[", "d", "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Y", "+", "U"}], ")"}], "/", 
     SuperscriptBox[
      RowBox[{"B2", "[", "d", "]"}], "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B4sB2c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], "SqrDDsB2c"}], "-", 
    RowBox[{
     FractionBox["3", "4"], "SqrDsB2c"}], "-", 
    RowBox[{
     FractionBox["3", "8"], "SqrsB2c"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", "\"\<------ Mayer and Ree-Hoover diagrams ----------------\>\"",
   "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\< d:\>\"", ",", "d", ",", 
     "\"\< {\[Square], \[Square]\\, \[Square]X or \[EmptySet], ||} :\>\"", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SqrsB2c", "=", 
        RowBox[{"8", "-", 
         RowBox[{
          FractionBox["8", 
           SuperscriptBox["\[Pi]", "2"]], "R3"}]}]}], ",", 
       RowBox[{"SqrDsB2c", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              FractionBox[
               SqrtBox["3"], 
               RowBox[{"2", "\[Pi]"}]], "R0"}]}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["4", 
           SuperscriptBox["\[Pi]", "2"]], 
          RowBox[{"(", 
           RowBox[{"R1", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"8", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "nn"}], ")"}], "!!"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nn"}], "-", "1"}], ")"}], "!!"}]], "R2"}]}], 
           ")"}]}]}]}], ",", "SqrDDsB2c", ",", 
       RowBox[{"SqrsB2c", "+", 
        RowBox[{"2", "SqrDsB2c"}], "+", "SqrDDsB2c"}]}], "}"}]}], "}"}], "//",
    "Expand"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Output", " ", 
    RowBox[{"Line", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "\"\< d:\>\"", ",", "d", ",", 
    "\"\< \!\(\*FractionBox[\(B4\), SuperscriptBox[SubscriptBox[\(B\), \
\(2\)], \(3\)]]\) :\>\"", ",", 
    RowBox[{"ax", "=", 
     RowBox[{"B4sB2c", "//", "Expand"}]}], ",", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "500"}], "}"}], ",", 
      RowBox[{"N", "[", 
       RowBox[{"ax", ",", 
        RowBox[{"{", 
         RowBox[{"12", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "]"}]}], "}"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Output", " ", 
    RowBox[{"Line", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", "\"\<======================\>\"", "}"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQLRr2d+eCpW8cZZt/7wXRrta5ZguB9N/T7WA6KS3A
GkSrTi4D01rPT+stAtIqcY/BdNNTMWMQffzTQVMQ3dcnYwWif5nJg+kH9lV2
IPpt6oMwEH2h5mUUiP5U+B1MJ+frxoPobfwZYPrI7fYMEK3Q1wWmjcp4F4Do
VbPlwfSimdpdi4H0VAtjMJ27OnEHiPa8abALRB855P1oFZD+oloCpi3KsoXW
AulbBTVg+tHuBu4TIHe7TgPT1iGlogXL3jiu3K8nBqI3KNqKLVv+xvEbD6c4
iFbZeVsaRP9IrJcB0e3VtcogOii8WgVEmzS90wTRS7bzGILoPblt5iD6wObN
tiB6TVJVEIg+xZodCqLlnwnmg+gdawLKwOqEjKpBdN7U/TUgGgAt89ht
  "],
 CellLabel->
  "In[239]:=",ExpressionUUID->"03cd1e6b-9532-49d2-a3b9-db7b4c42791c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"d,nn,m:\"\>", ",", "12", ",", "6", ",", "4"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.845992851306448*^9, 3.845992911869185*^9, 3.845992948308878*^9, {
   3.8459933839130173`*^9, 3.845993395493931*^9}, 3.8459934622742558`*^9, 
   3.845993861526854*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"8a8fe64c-41e5-4d38-a9a2-26acf7e5fe6c"],

Cell[BoxData[
 RowBox[{"{", "\<\"------ Mayer and Ree-Hoover diagrams ----------------\"\>",
   "}"}]], "Output",
 CellChangeTimes->{
  3.845992851306448*^9, 3.845992911869185*^9, 3.845992948308878*^9, {
   3.8459933839130173`*^9, 3.845993395493931*^9}, 3.8459934622742558`*^9, 
   3.845993861529418*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"adc3a04a-9c0f-4433-bdae-79e416f587de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\" d:\"\>", ",", "12", 
   ",", "\<\" {\[Square], \[Square]\\\\, \[Square]X or \[EmptySet], ||} \
:\"\>", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"8", "-", 
      FractionBox["4312147165184", 
       RowBox[{"55720890225", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "8"}], "-", 
      FractionBox["182221984415", 
       RowBox[{"10188962784", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"972", " ", 
        SqrtBox["3"]}], 
       RowBox[{"55", " ", "\[Pi]"}]]}], ",", 
     RowBox[{"8", "+", 
      FractionBox["88060381669", 
       RowBox[{"1344697200", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"1458", " ", 
        SqrtBox["3"]}], 
       RowBox[{"55", " ", "\[Pi]"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["21249584434511", 
        RowBox[{"445767121800", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"486", " ", 
        SqrtBox["3"]}], 
       RowBox[{"55", " ", "\[Pi]"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.845992851306448*^9, 3.845992911869185*^9, 3.845992948308878*^9, {
   3.8459933839130173`*^9, 3.845993395493931*^9}, 3.8459934622742558`*^9, 
   3.845993861532662*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"4921ed6f-9019-4923-838d-a82982e632c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\" d:\"\>", ",", "12", 
   ",", "\<\" \\!\\(\\*FractionBox[\\(B4\\), SuperscriptBox[SubscriptBox[\\(B\
\\), \\(2\\)], \\(3\\)]]\\) :\"\>", ",", 
   RowBox[{"2", "+", 
    FractionBox["11565604768", 
     RowBox[{"337702365", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"2187", " ", 
      SqrtBox["3"]}], 
     RowBox[{"220", " ", "\[Pi]"}]]}], ",", 
   RowBox[{"-", "0.01067028055367081885984578188299894327`12."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.845992851306448*^9, 3.845992911869185*^9, 3.845992948308878*^9, {
   3.8459933839130173`*^9, 3.845993395493931*^9}, 3.8459934622742558`*^9, 
   3.8459938615357447`*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"5a653405-3fea-4fd5-b30d-0b2f45ebcf0c"],

Cell[BoxData[
 RowBox[{"{", "\<\"======================\"\>", "}"}]], "Output",
 CellChangeTimes->{
  3.845992851306448*^9, 3.845992911869185*^9, 3.845992948308878*^9, {
   3.8459933839130173`*^9, 3.845993395493931*^9}, 3.8459934622742558`*^9, 
   3.8459938615384617`*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"8ac79f0d-45cc-46c1-b55a-2dc39770c4b8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "46e0d8c0-eaaf-4b52-bd18-b33edc7d4fcf"],
 " from Sec. IV (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "41"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bf8d60f4-fc55-4a37-887d-39011e9deba0"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "42"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "27085296-5a1b-4ae1-a1b4-31ae50444ddf"],
 ")"
}], "Section",
 CellChangeTimes->{{3.845992170664003*^9, 
  3.845992262425537*^9}},ExpressionUUID->"d2008070-ba09-48e0-95d7-\
d70289fc75bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "d", ",", "nn", ",", "\[Nu]", ",", "m", ",", "n", ",", "i", ",", "j", ",", 
    "k", ",", "R0", ",", "R1", ",", "R2", ",", "R3", ",", "A", ",", 
    "\[CapitalOmega]", ",", "B2", ",", "K", ",", "M", ",", "L", ",", "Y", ",",
     "U", ",", "U1", ",", "U2", ",", "x", ",", "y", ",", "DDI", ",", "DDP", 
    ",", "SqrsB2c", ",", "SqrDsB2c", ",", "SqrDDsB2c", ",", "B4sB2c"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\"\<d,nn,m:\>\"", ",", 
    RowBox[{"d", "=", "24"}], 
    RowBox[{"(*", 
     RowBox[{"Value", " ", "of", " ", 
      RowBox[{"d", "."}]}], "*)"}], ",", "\[IndentingNewLine]", 
    RowBox[{"nn", "=", 
     RowBox[{"d", "/", "2"}]}], ",", 
    RowBox[{"m", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "4"}], ")"}], "/", "2"}]}]}], "}"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", 
    RowBox[{"Line", ".", " ", "Enter"}], " ", "the", " ", "value", " ", "of", 
    " ", 
    RowBox[{"d", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "nn"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "!"}], 
        SuperscriptBox["2", 
         RowBox[{"k", "-", "1"}]]}], 
       RowBox[{"k", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}]}]], 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        FractionBox[
         RowBox[{"nn", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "nn"}], ")"}], "!!"}], 
          SuperscriptBox["4", "k"], 
          RowBox[{"k", "!"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "nn"}], "-", "1"}], ")"}], "!!"}], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{"(", 
            RowBox[{"nn", "+", "k", "+", "i"}], ")"}]}]}]]}], ")"}]}], 
     ")"}]}]}], ";", 
  RowBox[{"(*", "\[Square]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"R0", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "nn"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}], "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["3", "2"], ")"}], 
       RowBox[{"k", "-", "1"}]]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"\[Square]", "\\"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"R1", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "nn"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}], "!"}], 
       RowBox[{"k", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["3", "2"], ")"}], "k"]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"\[Square]", "\\"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"R2", "=", 
   RowBox[{
    RowBox[{"nn", "!"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "nn"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "!"}], 
         SuperscriptBox["2", 
          RowBox[{"k", "-", "1"}]]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "nn"}], "+", "k"}], ")"}], "!"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["4", "nn"], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nn", "+", "k", "-", "1"}], ")"}], "!"}]}], "-", 
         RowBox[{
          FractionBox[
           SuperscriptBox["3", 
            RowBox[{"k", "+", "nn"}]], 
           SuperscriptBox["4", "k"]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "nn"], 
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"nn", "+", "k", "+", "j", "-", "1"}], ")"}], "!"}], 
             RowBox[{
              SuperscriptBox["4", "j"], 
              RowBox[{"j", "!"}]}]], ")"}]}]}]}], ")"}]}], ")"}]}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"\[Square]", "\\"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"K", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], 
     RowBox[{"m", "+", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"m", "+", "1"}], ",", "n"}], "]"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"i", "=", "1"}], "k"], 
          RowBox[{"(", 
           RowBox[{"n", "-", "i"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["2", "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "0"}], "k"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", 
             RowBox[{"2", "i"}], "-", "1"}], ")"}]}]}]], ")"}]}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q0", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "m"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["3", "4"], ")"}], 
        RowBox[{"m", "-", "k"}]], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", 
          RowBox[{"2", "i"}], "+", "1"}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"k", "+", "1"}]], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], "k"], 
        RowBox[{"(", 
         RowBox[{"m", "-", "i", "+", "1"}], ")"}]}]}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "m"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["3", "4"], ")"}], 
        RowBox[{"m", "-", "k", "+", "1"}]], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", 
          RowBox[{"2", "i"}], "+", "1"}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"k", "+", "1"}]], 
       RowBox[{"(", 
        RowBox[{"m", "-", "k", "+", "1"}], ")"}], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], "k"], 
        RowBox[{"(", 
         RowBox[{"m", "-", "i", "+", "1"}], ")"}]}]}]], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q2", "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], 
      RowBox[{"m", "+", "1"}]], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["3", "4"], ")"}], 
         RowBox[{"m", "-", "k", "+", "1"}]], 
        SuperscriptBox["2", 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"i", "=", "0"}], 
          RowBox[{"k", "-", "1"}]], 
         RowBox[{"(", 
          RowBox[{"m", "-", "i", "+", "1"}], ")"}]}]}], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"i", "=", "0"}], 
         RowBox[{"k", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", 
          RowBox[{"2", "i"}], "+", "1"}], ")"}]}]], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"L", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"m", "+", "1"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], "!"}]}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", 
         SqrtBox["3"]}], "6"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}], "K"}], 
          RowBox[{
           SuperscriptBox["2", "m"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "1"}], ")"}], "!"}]}]], "-", "Q0", "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["3", "4"], ")"}], 
           RowBox[{"m", "+", "1"}]], 
          RowBox[{
           RowBox[{"2", "m"}], "+", "3"}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"m", "+", "1"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], "!"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "m"}], "+", "3"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}]}]], "-", 
      RowBox[{
       FractionBox["3", "4"], "K", 
       RowBox[{"(", 
        RowBox[{"Q0", "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["3", "4"], ")"}], 
           RowBox[{"m", "+", "1"}]], 
          RowBox[{
           RowBox[{"2", "m"}], "+", "3"}]]}], ")"}]}], "-", "Q1", "+", 
      FractionBox["Q2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "3"}], ")"}], "2"]]}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DDI", "[", 
    RowBox[{"dnp1_", ",", "dlp1_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dnp1", "-", "1"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"l", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dlp1", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"n", "!"}], 
        RowBox[{"l", "!"}]}], 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "l", "+", "1"}], ")"}], "!"}]}]], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["3", "4"], ")"}], 
         RowBox[{"l", "+", "1"}]], 
        RowBox[{
         SuperscriptBox["4", "n"], "2", 
         RowBox[{"(", 
          RowBox[{"n", "+", "l", "+", "1"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "1"}], "n"], 
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SuperscriptBox["4", "k"], 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"i", "=", "0"}], 
               RowBox[{"k", "-", "1"}]], 
              RowBox[{"(", 
               RowBox[{"n", "-", "i"}], ")"}]}]}], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"i", "=", "0"}], 
              RowBox[{"k", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{"n", "+", "l", "-", "i"}], ")"}]}]], ")"}]}]}], 
        ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DDP", "[", 
     RowBox[{"dn_", ",", "dl_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"dn", "/", "2"}]}], ",", 
        RowBox[{"l", "=", 
         RowBox[{"dl", "/", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SqrtBox["3"], 
          SuperscriptBox["3", 
           RowBox[{"l", "-", "1"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "-", "1"}], ")"}], "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ")"}], "!!"}]}], 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"2", "l"}], "+", "n", "+", "1"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "n"}], ")"}], "!"}]}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", "1"}], 
            RowBox[{"l", "-", "1"}]], 
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["2", "3"], ")"}], "k"], 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"i", "=", "1"}], "k"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "l"}], "-", 
                 RowBox[{"2", "i"}], "+", "1"}], ")"}]}]}], 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"i", "=", "1"}], "k"], 
              RowBox[{"(", 
               RowBox[{"l", "-", "i"}], ")"}]}]], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l"}], "-", "1"}], ")"}], "!!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "-", "1"}], ")"}], "!!"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["2", 
          RowBox[{"l", "+", "n"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "n"}], ")"}], "!"}]}]], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SqrtBox["3"], 
          SuperscriptBox["3", "l"]}], 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"2", "l"}], "+", 
            RowBox[{"2", "n"}], "+", "1"}]], 
          RowBox[{"(", 
           RowBox[{"l", "+", "n"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", "1"}], 
            RowBox[{"n", "-", "1"}]], 
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["2", "k"], 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"i", "=", "1"}], "k"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "n"}], "-", 
                 RowBox[{"2", "i"}], "+", "1"}], ")"}]}]}], 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"i", "=", "1"}], "k"], 
              RowBox[{"(", 
               RowBox[{"l", "+", "n", "-", "i"}], ")"}]}]], ")"}]}]}], 
         ")"}]}]}]}], "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", 
    RowBox[{
     SuperscriptBox["4", "2"], 
     RowBox[{"(*", "4", "*)"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "1"}], 
       RowBox[{"m", "+", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"m", "+", "1"}], ",", "n"}], "]"}], 
        SuperscriptBox["4", 
         RowBox[{"m", "-", "n"}]], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "0"}], 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["2", "k"], 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"i", "=", "1"}], "k"], 
              RowBox[{"(", 
               RowBox[{"n", "-", "i"}], ")"}]}]}], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"i", "=", "0"}], "k"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "-", 
               RowBox[{"2", "i"}], "-", "1"}], ")"}]}]], 
           "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"DDI", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "m"}], "+", "3"}], ",", 
               RowBox[{
                RowBox[{"2", "m"}], "-", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "k"}], ")"}]}], "+", "3"}]}], "]"}], "+", 
             
             RowBox[{"2", 
              RowBox[{"DDI", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "m"}], "+", "5"}], ",", 
                RowBox[{
                 RowBox[{"2", "m"}], "-", 
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"n", "-", "k"}], ")"}]}], "+", "3"}]}], "]"}]}]}], 
            ")"}]}], ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Y", "=", 
     RowBox[{
      FractionBox["L", 
       RowBox[{"m", "+", "1"}]], "-", 
      FractionBox["M", 
       RowBox[{"m", "+", "1"}]]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"5", "m"}], "+", "10"}]], 
         RowBox[{"m", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"DDP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "m"}], "+", "4"}], ",", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "2"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"DDP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "m"}], "+", "4"}], ",", 
             RowBox[{
              RowBox[{"2", "m"}], "+", "2"}]}], "]"}], "+", 
           RowBox[{"DDP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "m"}], "+", "2"}], ",", 
             RowBox[{
              RowBox[{"2", "m"}], "+", "2"}]}], "]"}]}], ")"}]}], ")"}]}], 
      "-", "\[IndentingNewLine]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "5"}]], 
        RowBox[{
         RowBox[{"2", "m"}], "+", "1"}]], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], "m"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["2", "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"j", "=", "0"}], 
              RowBox[{"k", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{"m", "-", "j"}], ")"}]}]}], 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"j", "=", "0"}], 
             RowBox[{"k", "-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "-", 
              RowBox[{"2", "j"}], "-", "1"}], ")"}]}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], 
            RowBox[{"m", "-", "k"}]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "i"], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"m", "-", "k"}], ",", "i"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"DDI", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{"m", "+", "i", "+", "2"}], ")"}]}], "+", "1"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"2", "m"}], "-", 
                  RowBox[{"2", "i"}], "+", "1"}]}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"DDI", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"m", "+", "i", "+", "2"}], ")"}]}], "+", "1"}], 
                   ",", 
                   RowBox[{
                    RowBox[{"2", "m"}], "-", 
                    RowBox[{"2", "i"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"DDI", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"m", "+", "i", "+", "1"}], ")"}]}], "+", "1"}], 
                   ",", 
                   RowBox[{
                    RowBox[{"2", "m"}], "-", 
                    RowBox[{"2", "i"}], "+", "1"}]}], "]"}]}], ")"}]}], 
              ")"}]}], ")"}]}]}], ")"}]}]}]}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U1", "=", "\[IndentingNewLine]", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["3", 
       RowBox[{
        RowBox[{"2", "m"}], "+", "2"}]], 
      RowBox[{"m", "!"}]}], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"3", "m"}], "+", "2"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "1"}], ")"}], "!!"}]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"7", " ", "m"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"]}]}], 
       RowBox[{
        RowBox[{"2", " ", "m"}], "+", "3"}]], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "m"], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["2", "3"], ")"}], "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "1"}], "k"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "-", 
             RowBox[{"2", "i"}], "+", "3"}], ")"}]}]}], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"i", "=", "1"}], "k"], 
          RowBox[{"(", 
           RowBox[{"m", "-", "i", "+", "1"}], ")"}]}]], ")"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "m"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "-", "k", "+", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "-", 
             RowBox[{"2", "k"}], "+", "3"}], ")"}]], 
          FractionBox[
           RowBox[{
            SuperscriptBox["2", "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"i", "=", "1"}], "k"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "m"}], "-", 
               RowBox[{"2", "i"}], "+", "3"}], ")"}]}]}], 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"i", "=", "1"}], "k"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "-", "i", "+", "2"}], ")"}]}]]}], 
         ")"}]}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", "m"}], "+", "3"}]], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "m"], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["2", "3"], ")"}], "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "1"}], "k"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "-", 
             RowBox[{"2", "i"}], "+", "3"}], ")"}]}]}], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"i", "=", "1"}], "k"], 
          RowBox[{"(", 
           RowBox[{"m", "-", "i", "+", "1"}], ")"}]}]], ")"}]}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "m"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "-", "k", "+", "2"}], ")"}], 
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "m"}], "-", 
               RowBox[{"2", "k"}], "+", "3"}], ")"}]}]]}], ")"}], 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", "k"], 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"i", "=", "1"}], "k"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "-", 
              RowBox[{"2", "i"}], "+", "3"}], ")"}]}]}], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "1"}], "k"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "-", "i", "+", "2"}], ")"}]}]]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U2", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "5"}]], 
       RowBox[{
        RowBox[{"2", "m"}], "+", "1"}]]}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "m"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"j", "=", "0"}], 
            RowBox[{"k", "-", "1"}]], 
           RowBox[{"(", 
            RowBox[{"m", "-", "j"}], ")"}]}]}], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"k", "-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "-", 
            RowBox[{"2", "j"}], "-", "1"}], ")"}]}]], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], 
          RowBox[{"m", "-", "k"}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "i"], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"m", "-", "k"}], ",", "i"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"DDI", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"m", "+", "i", "+", "2"}], ")"}]}], "+", "1"}], ",", 
               RowBox[{
                RowBox[{"2", "m"}], "-", 
                RowBox[{"2", "i"}], "+", "1"}]}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"DDI", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{"m", "+", "i", "+", "2"}], ")"}]}], "+", "1"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"2", "m"}], "-", 
                  RowBox[{"2", "i"}], "+", "1"}]}], "]"}], "+", 
               RowBox[{"DDI", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{"m", "+", "i", "+", "1"}], ")"}]}], "+", "1"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"2", "m"}], "-", 
                  RowBox[{"2", "i"}], "+", "1"}]}], "]"}]}], ")"}]}], ")"}]}],
           ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], "!!"}]], ")"}], "2"], "+", 
       RowBox[{
        FractionBox["9", "2"], 
        SuperscriptBox["R0", "2"]}], "-", 
       RowBox[{"3", " ", "R1"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"24", 
          RowBox[{"d", "!!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], "!!"}]], "R2"}], "+", 
       RowBox[{"3", " ", "R3"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "3"}], ")"}], "!!"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{"-", "d"}]], 
               SuperscriptBox["3", 
                RowBox[{"d", "/", "2"}]]}], 
              RowBox[{"d", "-", "1"}]], "+", 
             FractionBox[
              RowBox[{"3", " ", "Q0"}], "4"]}], ")"}]}], "+", "Q1"}], ")"}]}],
        "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], "!!"}]}]], "Q2"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "3"}], ")"}], "!!"}]], 
        RowBox[{"(", 
         RowBox[{"M", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["d", "2"], "-", "1"}], ")"}], " ", "U"}]}], 
         ")"}]}]}], "//", 
      RowBox[{"Expand", "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], "!!"}]], ")"}], "2"], "+", 
        RowBox[{
         FractionBox["9", "2"], 
         SuperscriptBox["R0", "2"]}], "-", 
        RowBox[{"3", " ", "R1"}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"24", 
           RowBox[{"d", "!!"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], "!!"}]], "R2"}], "+", 
        RowBox[{"3", " ", "R3"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "3"}], ")"}], "!!"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"K", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"-", "d"}]], 
                SuperscriptBox["3", 
                 RowBox[{"d", "/", "2"}]]}], 
               RowBox[{"d", "-", "1"}]], "+", 
              FractionBox[
               RowBox[{"3", " ", "Q0"}], "4"]}], ")"}]}], "+", "Q1"}], 
          ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], "!!"}]}]], "Q2"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "3"}], ")"}], "!!"}]], 
         RowBox[{"(", 
          RowBox[{"M", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["d", "2"], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"U1", "+", "U2"}], ")"}]}]}], ")"}]}]}]}]}], "//", 
     RowBox[{"Expand", "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], "!!"}]], ")"}], "2"], "+", 
       RowBox[{
        FractionBox["9", "2"], 
        SuperscriptBox["R0", "2"]}], "-", 
       RowBox[{"3", " ", "R1"}], "+", 
       RowBox[{"3", " ", "R3"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "3"}], ")"}], "!!"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"24", "d"}], 
             RowBox[{"d", "-", "1"}]]}], "R2"}], "+", 
          RowBox[{"K", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{"-", "d"}]], 
               SuperscriptBox["3", 
                RowBox[{"d", "/", "2"}]]}], 
              RowBox[{"d", "-", "1"}]], "+", 
             FractionBox[
              RowBox[{"3", " ", "Q0"}], "4"]}], ")"}]}], "+", "Q1", "-", 
          FractionBox["Q2", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "2"], " "}]], "+", "M", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["d", "2"], "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"U1", "+", "U2"}], ")"}]}]}], ")"}]}]}]}]}], "//", 
    "Expand"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"U", ",", "U1", ",", "U2", ",", "\"\<    \>\"", ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], "!!"}]], 
       RowBox[{"(", 
        RowBox[{"M", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["d", "2"], "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"0", "U1"}], "+", "U2"}], ")"}]}]}], ")"}]}]}], "}"}], "//",
     "Expand"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxv", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "!!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "!!"}]], ")"}], "2"], ",", 
     RowBox[{
      FractionBox["9", "2"], 
      SuperscriptBox["R0", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], " ", "R1"}], ",", 
     RowBox[{"3", " ", "R3"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"24", "d"}], 
        RowBox[{"d", "-", "1"}]]}], "R2", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], "!!"}]]}], ",", 
     RowBox[{"K", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"-", "d"}]], 
        SuperscriptBox["3", 
         RowBox[{"d", "/", "2"}]]}], 
       RowBox[{"d", "-", "1"}]], 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], "!!"}]]}], ",", 
     RowBox[{"K", 
      FractionBox[
       RowBox[{"3", " ", "Q0"}], "4"], 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], "!!"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], "!!"}]], "Q1"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], "!!"}]]}], 
      FractionBox["Q2", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "2"], " "}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], "!!"}]], "M"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], "!!"}]]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["d", "2"], "-", "1"}], ")"}], " ", "U1"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], "!!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], "!!"}]]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["d", "2"], "-", "1"}], ")"}], "U2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a31", "=", "R0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a42", "=", 
   RowBox[{"Total", "[", "auxv", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a41", "=", 
    RowBox[{
     FractionBox["9", "2"], "R0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"{", 
    RowBox[{"d", ",", 
     RowBox[{"r1", "=", 
      RowBox[{"auxv", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"r2", "=", 
      RowBox[{
       RowBox[{"auxv", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"Length", "[", "auxv", "]"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"a42", "=", 
      RowBox[{"r1", "+", "r2"}]}]}], "}"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\"\< d:\>\"", ",", "d", ",", "\"\<  {a41,a42} :\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"a41", ",", "a42"}], "}"}], ",", " ", 
    "\"\<   \!\(\*FractionBox[SubscriptBox[\(B\), \(4\)], \
SuperscriptBox[SubscriptBox[\(B\), \(2\)], \(3\)]]\) :\>\"", ",", 
    RowBox[{"2", "-", 
     RowBox[{"a41", " ", 
      FractionBox[
       SqrtBox["3"], "\[Pi]"]}], "+", 
     RowBox[{"a42", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"-", "2"}]]}]}]}], "}"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Output", " ", 
    RowBox[{"Line", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", "\"\<======================\>\"", "}"}]}], "Input",
 CellChangeTimes->{{3.845544504686926*^9, 3.845544506246451*^9}, {
   3.845544558061802*^9, 3.8455445603424797`*^9}, {3.8455446432202377`*^9, 
   3.845544691445141*^9}, {3.8455448874286327`*^9, 3.845544988050364*^9}, {
   3.8455450267316093`*^9, 3.845545108015568*^9}, {3.845545142176523*^9, 
   3.845545235068179*^9}, {3.845545334193042*^9, 3.8455453445614977`*^9}, {
   3.845545554151437*^9, 3.845545554975973*^9}, 3.845545661449321*^9, {
   3.845545722335417*^9, 3.845545756542635*^9}, {3.8455459750001163`*^9, 
   3.8455459855441847`*^9}, {3.84554605864041*^9, 3.845546101428372*^9}, {
   3.845546627065157*^9, 3.845546634896854*^9}, {3.845548404923527*^9, 
   3.845548471533098*^9}, {3.845564148866043*^9, 3.8455642670960093`*^9}, {
   3.845564325148136*^9, 3.845564440553626*^9}, {3.845564517022884*^9, 
   3.845564517553204*^9}, {3.845564910025445*^9, 3.845564980399251*^9}, {
   3.845565024354867*^9, 3.84556502444587*^9}, {3.845565062690078*^9, 
   3.845565072678073*^9}, {3.845565258687105*^9, 3.84556527388719*^9}, {
   3.845565322228138*^9, 3.8455653245465937`*^9}, {3.845990279912032*^9, 
   3.845990285046865*^9}, {3.845990327934497*^9, 3.8459903589747133`*^9}, {
   3.84599039907484*^9, 3.845990402847002*^9}, {3.8459904360284767`*^9, 
   3.845990575201619*^9}, {3.845990637128727*^9, 3.845990641400568*^9}, {
   3.8459907022706823`*^9, 3.845990707343441*^9}, {3.8459907459305162`*^9, 
   3.845990746486595*^9}, {3.845990779023075*^9, 3.8459908008051777`*^9}, {
   3.8459909132456493`*^9, 3.845990928772654*^9}, {3.845991008151575*^9, 
   3.8459910379881687`*^9}, {3.84599107685188*^9, 3.845991120503048*^9}, {
   3.845991618713682*^9, 3.845991621759076*^9}, {3.8459916695191603`*^9, 
   3.845991675453108*^9}, {3.845991708182043*^9, 3.845991766495139*^9}, {
   3.845991797228208*^9, 3.845991804327064*^9}, {3.845992295978859*^9, 
   3.845992350265119*^9}, {3.8459923816204853`*^9, 3.8459924487181263`*^9}, {
   3.845992514418095*^9, 3.845992515857779*^9}, 3.845992955153129*^9, {
   3.84606621990416*^9, 3.846066219907638*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"b7416373-2e54-4415-8588-927c71d9a21c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"d,nn,m:\"\>", ",", "24", ",", "12", ",", "10"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.845992368993215*^9, 3.8459924093440847`*^9}, 
   3.845992449281077*^9, 3.845992529844792*^9, 3.845992956670103*^9, 
   3.8459938653561983`*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"21ddabdd-7a3b-4f10-948b-bc8fade4d452"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\" d:\"\>", ",", "24", ",", "\<\"  {a41,a42} :\"\>", ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["246057183", "22881320"], ",", 
     FractionBox["1040943676896678306727936", "26851955023354986149625"]}], 
    "}"}], ",", "\<\"   \\!\\(\\*FractionBox[SubscriptBox[\\(B\\), \\(4\\)], \
SuperscriptBox[SubscriptBox[\\(B\\), \\(2\\)], \\(3\\)]]\\) :\"\>", ",", 
   RowBox[{"2", "+", 
    FractionBox["1040943676896678306727936", 
     RowBox[{"26851955023354986149625", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"246057183", " ", 
      SqrtBox["3"]}], 
     RowBox[{"22881320", " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.845992368993215*^9, 3.8459924093440847`*^9}, 
   3.845992449281077*^9, 3.845992529844792*^9, 3.845992956670103*^9, 
   3.84599386543298*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"b39df93e-621a-4690-ae53-17b911beb32e"],

Cell[BoxData[
 RowBox[{"{", "\<\"======================\"\>", "}"}]], "Output",
 CellChangeTimes->{{3.845992368993215*^9, 3.8459924093440847`*^9}, 
   3.845992449281077*^9, 3.845992529844792*^9, 3.845992956670103*^9, 
   3.84599386543674*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"4db044c7-d8d0-44b7-ac35-53fa324a8072"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "d", ",", " ", "nn", ",", " ", "m", ",", " ", "n", ",", " ", "nu", ",", 
     " ", "i", ",", " ", "j", ",", " ", "k", ",", " ", "R0", ",", " ", "R1", 
     ",", " ", "R2", ",", " ", "R3", ",", " ", "A", ",", " ", "Om", ",", " ", 
     "B2", ",", " ", "K", ",", " ", "M", ",", " ", "L", ",", " ", "Y", ",", 
     " ", "U", ",", " ", "x", ",", " ", "y", ",", " ", "DDI", ",", " ", "DDP",
      ",", " ", "SqrsB2c", ",", " ", "SqrDsB2c", ",", " ", "SqrDDsB2c", ",", 
     " ", "B4sB2c"}], "]"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "12"}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", " ", "Input"}]}], " ", "Line", " ", "to", " ", "set", " ",
      "the", " ", "value", " ", "of", " ", 
     RowBox[{
      RowBox[{"d", " ", "--"}], "--"}]}], "-"}], "*)"}], "\n", 
  RowBox[{"{", 
   RowBox[{"\"\<d,nn,m:\>\"", ",", " ", "d", ",", " ", 
    RowBox[{"nn", " ", "=", " ", 
     RowBox[{"d", "/", "2"}]}], ",", " ", 
    RowBox[{"m", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", " ", "-", " ", "4"}], ")"}], "/", "2"}]}]}], 
   "}"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", " ", "-", " ", "1"}], ")"}], "!"}], "*", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"k", " ", "-", " ", "1"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"k", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}], "!!"}]}], 
          ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nn", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "nn"}], ")"}], "!!"}], "*", 
            RowBox[{"4", "^", "k"}], "*", 
            RowBox[{"k", "!"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "nn"}], " ", "-", " ", "1"}], ")"}], "!!"}], 
            "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"nn", " ", "+", " ", "k", " ", "+", " ", "i"}], ",", 
              " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}], 
           ")"}]}]}], ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "1", ",", " ", "nn"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R0", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", " ", "-", " ", "1"}], ")"}], "!"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}], "!!"}]}], 
        ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"k", " ", "-", " ", "1"}], ")"}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "1", ",", " ", "nn"}], "}"}]}], "]"}]}], ";", 
   " ", 
   RowBox[{"R1", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", " ", "-", " ", "1"}], ")"}], "!"}], "/", 
         RowBox[{"(", 
          RowBox[{"k", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}], "!!"}]}], 
          ")"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], "^", "k"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "1", ",", " ", "nn"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"R2", " ", "=", " ", 
   RowBox[{
    RowBox[{"nn", "!"}], "*", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", " ", "-", " ", "1"}], ")"}], "!"}], "*", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"k", " ", "-", " ", "1"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}], "!!"}], 
           "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "nn"}], " ", "+", " ", "k"}], ")"}], "!"}]}], 
          ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "^", "nn"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nn", " ", "+", " ", "k", " ", "-", " ", "1"}], ")"}], 
           "!"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "^", 
             RowBox[{"(", 
              RowBox[{"k", " ", "+", " ", "nn"}], ")"}]}], "/", 
            RowBox[{"4", "^", "k"}]}], ")"}], "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
               "nn", " ", "+", " ", "k", " ", "+", " ", "j", " ", "-", " ", 
                "1"}], ")"}], "!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", "^", "j"}], "*", 
               RowBox[{"j", "!"}]}], ")"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", "0", ",", " ", "nn"}], "}"}]}], "]"}]}]}],
         ")"}]}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "1", ",", " ", "nn"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", "\"\<-----------------------------\>\"", "}"}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"Om", "[", "d_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d", "*", 
     RowBox[{"Pi", "^", 
      RowBox[{"(", 
       RowBox[{"d", "/", "2"}], ")"}]}]}], ")"}], "/", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"d", "/", "2"}], " ", "+", " ", "1"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"B2", "[", "d_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "d"}], ")"}]}], ")"}], "*", 
   RowBox[{"Om", "[", "d", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"A", "[", "d_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"d", "^", "3"}]}], ")"}], "*", 
   RowBox[{"Om", "[", "d", "]"}], "*", 
   RowBox[{"Om", "[", 
    RowBox[{"d", " ", "-", " ", "1"}], "]"}], "*", 
   RowBox[{"Om", "[", 
    RowBox[{"d", " ", "-", " ", "2"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"K", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"m", " ", "+", " ", "1"}], ",", " ", "n"}], "]"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"n", " ", "-", " ", "i"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", "k"}], "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], " ", "-", " ", 
               RowBox[{"2", "*", "i"}], " ", "-", " ", "1"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}], 
           ")"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "0", ",", " ", 
           RowBox[{"n", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", 
        RowBox[{"m", " ", "+", " ", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Q0", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "-", " ", "k"}], ")"}]}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", "m"}], " ", "-", " ", 
            RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", 
             RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"k", " ", "+", " ", "1"}], ")"}]}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}], 
        ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", " ", "m"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Q1", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "-", " ", "k", " ", "+", " ", "1"}], ")"}]}], 
         "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", "m"}], " ", "-", " ", 
            RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", 
             RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"k", " ", "+", " ", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"m", " ", "-", " ", "k", " ", "+", " ", "1"}], ")"}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}], 
        ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", " ", "m"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Q2", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "-", " ", "k", " ", "+", " ", "1"}], ")"}]}], 
         "*", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"k", " ", "-", " ", "1"}], ")"}]}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", 
             RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "*", "m"}], " ", "-", " ", 
          RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "0", ",", " ", 
           RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", " ", 
        RowBox[{"m", " ", "+", " ", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"L", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "1"}], ")"}], "!!"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"m", " ", "+", " ", "1"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", " ", "+", " ", "1"}], ")"}], "!"}]}], ")"}]}], " ", 
     "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "6"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], " ", "+", " ", "1"}], ")"}], "!!"}], 
           "*", "K"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "^", "m"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", " ", "+", " ", "1"}], ")"}], "!"}]}], ")"}]}], " ", 
        "-", " ", "Q0", " ", "-", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "+", " ", "1"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "3"}], ")"}]}]}], ")"}]}], 
     " ", "-", " ", "\n", "    ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"m", " ", "+", " ", "1"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", " ", "+", " ", "1"}], ")"}], "!"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "3"}], ")"}], "^", "2"}], 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "1"}], ")"}], "!!"}]}], 
       ")"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "/", "4"}], ")"}], "*", "K", "*", 
      RowBox[{"(", 
       RowBox[{"Q0", " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "+", " ", "1"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "3"}], ")"}]}]}], ")"}]}], 
     " ", "-", " ", "Q1", " ", "+", " ", 
     RowBox[{"Q2", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "m"}], " ", "+", " ", "3"}], ")"}], "^", 
       "2"}]}]}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{"DDI", "[", 
   RowBox[{"dnp1_", ",", " ", "dlp1_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"dnp1", " ", "-", " ", "1"}], ")"}], "/", "2"}]}], ",", " ", 
      
      RowBox[{"l", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"dlp1", " ", "-", " ", "1"}], ")"}], "/", "2"}]}]}], "}"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "!"}], "*", 
        RowBox[{"l", "!"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", " ", "+", " ", "l", " ", "+", " ", "1"}], ")"}], 
         "!"}]}], ")"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "4"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"l", " ", "+", " ", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "^", "n"}], "*", "2", "*", 
          RowBox[{"(", 
           RowBox[{"n", " ", "+", " ", "l", " ", "+", " ", "1"}], ")"}]}], 
         ")"}]}], ")"}], "*", "\n", "     ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "^", "k"}], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"n", " ", "-", " ", "i"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", " ", "0", ",", " ", 
                 RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}],
            "/", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"n", " ", "+", " ", "l", " ", "-", " ", "i"}], ",", " ", 
             
             RowBox[{"{", 
              RowBox[{"i", ",", " ", "0", ",", " ", 
               RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "1", ",", " ", "n"}], "}"}]}], "]"}]}], 
       ")"}]}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"DDP", "[", 
   RowBox[{"dn_", ",", " ", "dl_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", " ", "=", " ", 
       RowBox[{"dn", "/", "2"}]}], ",", " ", 
      RowBox[{"l", " ", "=", " ", 
       RowBox[{"dl", "/", "2"}]}]}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "*", 
          RowBox[{"3", "^", 
           RowBox[{"(", 
            RowBox[{"l", " ", "-", " ", "1"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", " ", "-", " ", "1"}], ")"}], "!"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "n"}], " ", "-", " ", "1"}], ")"}], "!!"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "l"}], " ", "+", " ", "n", " ", "+", " ", 
             "1"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", " ", "+", " ", "n"}], ")"}], "!"}]}], ")"}]}], ")"}],
       "*", "\n", "     ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}], "^", "k"}], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "l"}], " ", "-", " ", 
                RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}],
             ")"}], "/", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"l", " ", "-", " ", "i"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}], 
          ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "1", ",", " ", 
            RowBox[{"l", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}]}], 
     " ", "+", " ", "\n", "    ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Pi", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "l"}], " ", "-", " ", "1"}], ")"}], "!!"}], "*", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "n"}], " ", "-", " ", "1"}], ")"}], "!!"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"l", " ", "+", " ", "n"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", " ", "+", " ", "n"}], ")"}], "!"}]}], ")"}]}], " ", 
     "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "*", 
          RowBox[{"3", "^", "l"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "l"}], " ", "+", " ", 
             RowBox[{"2", "*", "n"}], " ", "+", " ", "1"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"l", " ", "+", " ", "n"}], ")"}]}], ")"}]}], ")"}], "*", 
      "\n", "     ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "^", "k"}], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], " ", "-", " ", 
                RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}],
             ")"}], "/", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"l", " ", "+", " ", "n", " ", "-", " ", "i"}], ",", " ", 
             
             RowBox[{"{", 
              RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}], 
          ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "1", ",", " ", 
            RowBox[{"n", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], 
       ")"}]}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"M", " ", "=", " ", 
    RowBox[{
     RowBox[{"4", "^", "2"}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"m", " ", "+", " ", "1"}], ",", " ", "n"}], "]"}], "*", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{"m", " ", "-", " ", "n"}], ")"}]}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "^", "k"}], "*", 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"n", " ", "-", " ", "i"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], 
                "]"}]}], ")"}], "/", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], " ", "-", " ", 
                RowBox[{"2", "*", "i"}], " ", "-", " ", "1"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}],
             ")"}], "*", "\n", "        ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"DDI", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "m"}], " ", "+", " ", "3"}], ",", " ", 
               RowBox[{
                RowBox[{"2", "*", "m"}], " ", "-", " ", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{"n", " ", "-", " ", "k"}], ")"}]}], " ", "+", " ", 
                "3"}]}], "]"}], " ", "+", " ", 
             RowBox[{"2", "*", 
              RowBox[{"DDI", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "*", "m"}], " ", "+", " ", "5"}], ",", " ", 
                RowBox[{
                 RowBox[{"2", "*", "m"}], " ", "-", " ", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"n", " ", "-", " ", "k"}], ")"}]}], " ", "+", " ", 
                 "3"}]}], "]"}]}]}], ")"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "0", ",", " ", 
            RowBox[{"n", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "1", ",", " ", 
         RowBox[{"m", " ", "+", " ", "1"}]}], "}"}]}], "]"}]}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", " ", "=", " ", 
    RowBox[{
     RowBox[{"L", "/", 
      RowBox[{"(", 
       RowBox[{"m", " ", "+", " ", "1"}], ")"}]}], " ", "-", " ", 
     RowBox[{"M", "/", 
      RowBox[{"(", 
       RowBox[{"m", " ", "+", " ", "1"}], ")"}]}]}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"U", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", "*", "m"}], " ", "+", " ", "10"}], ")"}]}], "*", 
          RowBox[{"m", "!"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "1"}], ")"}], "!!"}]}], 
       ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DDP", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "4"}], ",", " ", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "2"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DDP", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "*", "m"}], " ", "+", " ", "4"}], ",", " ", 
            RowBox[{
             RowBox[{"2", "*", "m"}], " ", "+", " ", "2"}]}], "]"}], " ", "+",
           " ", 
          RowBox[{"DDP", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "*", "m"}], " ", "+", " ", "2"}], ",", " ", 
            RowBox[{
             RowBox[{"2", "*", "m"}], " ", "+", " ", "2"}]}], "]"}]}], 
         ")"}]}], ")"}]}], " ", "-", " ", "\n", "    ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "5"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "m"}], " ", "+", " ", "1"}], ")"}]}], ")"}], "*", 
      
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "^", "k"}], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"m", " ", "-", " ", "j"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"j", ",", " ", "0", ",", " ", 
                 RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}],
            "/", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "*", "m"}], " ", "-", " ", 
              RowBox[{"2", "*", "j"}], " ", "-", " ", "1"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", "0", ",", " ", 
               RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
         "*", "\n", "       ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "i"}], "*", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"m", " ", "-", " ", "k"}], ",", " ", "i"}], "]"}], "*", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{"DDI", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"m", " ", "+", " ", "i", " ", "+", " ", "2"}], 
                   ")"}]}], " ", "+", " ", "1"}], ",", " ", 
                RowBox[{
                 RowBox[{"2", "*", "m"}], " ", "-", " ", 
                 RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}]}], "]"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"DDI", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", " ", "+", " ", "i", " ", "+", " ", "2"}], 
                    ")"}]}], " ", "+", " ", "1"}], ",", " ", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], " ", "-", " ", 
                   RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}]}], "]"}], 
                " ", "+", " ", "\n", "           ", 
                RowBox[{"DDI", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", " ", "+", " ", "i", " ", "+", " ", "1"}], 
                    ")"}]}], " ", "+", " ", "1"}], ",", " ", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], " ", "-", " ", 
                   RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}]}], "]"}]}], 
               ")"}]}], ")"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", 
             RowBox[{"m", " ", "-", " ", "k"}]}], "}"}]}], "]"}]}], ",", " ", 
        
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "0", ",", " ", "m"}], "}"}]}], "]"}]}]}]}], 
   ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SqrDDsB2c", " ", "=", " ", 
    RowBox[{
     RowBox[{"A", "[", "d", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Y", " ", "+", " ", "U"}], ")"}], "/", 
       RowBox[{
        RowBox[{"B2", "[", "d", "]"}], "^", "3"}]}], ")"}]}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"B4sB2c", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "8"}], ")"}]}], ")"}], "*", "SqrDDsB2c"}], " ", 
     "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "/", "4"}], ")"}], "*", "SqrDsB2c"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "/", "8"}], ")"}], "*", "SqrsB2c"}]}]}], ";"}], 
  " "}], "\n", 
 RowBox[{"{", "\"\<------ Mayer and Ree-Hoover diagrams ----------------\>\"",
   "}"}], "\n", 
 RowBox[{"Expand", "[", 
  RowBox[{"{", 
   RowBox[{
   "\"\< d:\>\"", ",", " ", "d", ",", " ", 
    "\"\< {\[Square], \[Square]\\, \[Square]X or \[EmptySet], ||} :\>\"", ",",
     " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SqrsB2c", " ", "=", " ", 
       RowBox[{"8", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "/", 
           RowBox[{"Pi", "^", "2"}]}], ")"}], "*", "R3"}]}]}], ",", " ", "\n",
       "    ", 
      RowBox[{"SqrDsB2c", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "*", "R0"}]}], 
           ")"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "/", 
           RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"R1", " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "*", "nn"}], ")"}], "!!"}]}], ")"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "nn"}], " ", "-", " ", "1"}], ")"}], 
               "!!"}]}], ")"}], "*", "R2"}]}], ")"}]}]}]}], ",", " ", 
      "SqrDDsB2c", ",", " ", 
      RowBox[{"SqrsB2c", " ", "+", " ", 
       RowBox[{"2", "*", "SqrDsB2c"}], " ", "+", " ", "SqrDDsB2c"}]}], 
     "}"}]}], "}"}], "]"}], "\n", 
 RowBox[{"{", 
  RowBox[{
  "\"\< d:\>\"", ",", " ", "d", ",", " ", "\"\< B_4 / (B_2)^3 :\>\"", ",", 
   " ", 
   RowBox[{"ax", " ", "=", " ", 
    RowBox[{"Expand", "[", "B4sB2c", "]"}]}], ",", " ", "\n", "  ", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", " ", "=", " ", "500"}], "}"}], ",", " ", 
     RowBox[{"N", "[", 
      RowBox[{"ax", ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "Infinity"}], "}"}]}], "]"}]}], "]"}]}], 
  "}"}], "\n", 
 RowBox[{"{", "\"\<======================\>\"", "}"}]}], "Input",
 CellChangeTimes->{{3.844933071916758*^9, 3.844933103859755*^9}, {
   3.844934067413485*^9, 3.844934068243651*^9}, {3.844934106512498*^9, 
   3.844934107705462*^9}, {3.8449360543719683`*^9, 3.844936055105242*^9}, {
   3.844936088715516*^9, 3.844936110060886*^9}, {3.8449361448924017`*^9, 
   3.844936144975461*^9}, {3.8449361798202972`*^9, 3.844936375012442*^9}, {
   3.844936407296486*^9, 3.8449364077326593`*^9}, {3.844936441419847*^9, 
   3.844936443251918*^9}, {3.844936516245577*^9, 3.8449365163298492`*^9}, {
   3.844936960420678*^9, 3.844936960987752*^9}, {3.844938833362504*^9, 
   3.844938833600657*^9}, {3.844939203052176*^9, 3.844939217526524*^9}, {
   3.844953874367525*^9, 3.844953875629633*^9}, {3.844958355358181*^9, 
   3.844958355888776*^9}, {3.845013596022935*^9, 3.845013596695985*^9}, {
   3.845357739666532*^9, 3.845357745460896*^9}, {3.8459926259103622`*^9, 
   3.845992632282832*^9}, {3.84599267086635*^9, 3.845992675980709*^9}, {
   3.845992731921329*^9, 3.845992739854409*^9}, {3.845992783453394*^9, 
   3.845992840397417*^9}, {3.8459928922008953`*^9, 3.845992941615692*^9}, {
   3.845993107824545*^9, 3.8459931313444567`*^9}, {3.845993336559341*^9, 
   3.845993394521084*^9}, {3.845993433564789*^9, 3.845993445986991*^9}, {
   3.846071477808023*^9, 3.8460714996940947`*^9}, {3.846072417615015*^9, 
   3.846072498504631*^9}, {3.846072550341762*^9, 3.846072558490032*^9}, 
   3.84607261716267*^9},
 FormatType->"InputForm",
 CellLabel->
  "In[1799]:=",ExpressionUUID->"0b261a88-1978-44a0-8cf5-3e42c0f40a00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"d,nn,m:\"\>", ",", "12", ",", "6", ",", "4"}], "}"}]], "Output",\

 CellChangeTimes->{3.846072689488574*^9},
 CellLabel->
  "Out[1800]=",ExpressionUUID->"ecaf5607-b9e2-47f8-b900-8c95ee6ac8f7"],

Cell[BoxData[
 RowBox[{"{", "\<\"------ Mayer and Ree-Hoover diagrams ----------------\"\>",
   "}"}]], "Output",
 CellChangeTimes->{3.846072689491317*^9},
 CellLabel->
  "Out[1820]=",ExpressionUUID->"5c24db00-33b2-4455-b92c-8fbeb801d70e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\" d:\"\>", ",", "12", 
   ",", "\<\" {\[Square], \[Square]\\\\, \[Square]X or \[EmptySet], ||} \
:\"\>", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"8", "-", 
      FractionBox["4312147165184", 
       RowBox[{"55720890225", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "8"}], "-", 
      FractionBox["182221984415", 
       RowBox[{"10188962784", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"972", " ", 
        SqrtBox["3"]}], 
       RowBox[{"55", " ", "\[Pi]"}]]}], ",", 
     RowBox[{"8", "+", 
      FractionBox["88060381669", 
       RowBox[{"1344697200", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"1458", " ", 
        SqrtBox["3"]}], 
       RowBox[{"55", " ", "\[Pi]"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["21249584434511", 
        RowBox[{"445767121800", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"486", " ", 
        SqrtBox["3"]}], 
       RowBox[{"55", " ", "\[Pi]"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.846072689493231*^9},
 CellLabel->
  "Out[1821]=",ExpressionUUID->"6e8c1cb6-5e9d-4c8e-ab86-40844f1d6937"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\" d:\"\>", ",", "12", ",", "\<\" B_4 / (B_2)^3 :\"\>", ",", 
   RowBox[{"2", "+", 
    FractionBox["11565604768", 
     RowBox[{"337702365", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"2187", " ", 
      SqrtBox["3"]}], 
     RowBox[{"220", " ", "\[Pi]"}]]}], ",", 
   RowBox[{"-", "0.01067028055367081885984578188299894327`12."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.846072689495929*^9},
 CellLabel->
  "Out[1822]=",ExpressionUUID->"33d700cf-eb1b-419b-8264-b8542e248788"],

Cell[BoxData[
 RowBox[{"{", "\<\"======================\"\>", "}"}]], "Output",
 CellChangeTimes->{3.84607268949961*^9},
 CellLabel->
  "Out[1823]=",ExpressionUUID->"8de9e5e6-7cec-47a4-9d0a-8c7895c4d9df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "d", ",", " ", "nn", ",", " ", "m", ",", " ", "n", ",", " ", "i", ",", 
     " ", "j", ",", " ", "k", ",", " ", "R0", ",", " ", "R1", ",", " ", "R2", 
     ",", " ", "R3", ",", " ", "A", ",", " ", "B2", ",", " ", "K", ",", " ", 
     "M", ",", " ", "L", ",", " ", "Y", ",", " ", "U", ",", " ", "U1", ",", 
     " ", "U2", ",", " ", "x", ",", " ", "y", ",", " ", "DDI", ",", " ", 
     "DDP", ",", " ", "SqrsB2c", ",", " ", "SqrDsB2c", ",", " ", "SqrDDsB2c", 
     ",", " ", "B4sB2c"}], "]"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "24"}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Input", " ", "Line", " ", "to", " ", "set", " ", "the", " ", "value", " ",
     "of", " ", "d"}], " ", "*)"}], "\n", 
  RowBox[{"{", 
   RowBox[{"\"\<d,nn,m:\>\"", ",", " ", "d", ",", " ", 
    RowBox[{"nn", " ", "=", " ", 
     RowBox[{"d", "/", "2"}]}], ",", " ", 
    RowBox[{"m", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", " ", "-", " ", "4"}], ")"}], "/", "2"}]}]}], 
   "}"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", " ", "-", " ", "1"}], ")"}], "!"}], "*", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"k", " ", "-", " ", "1"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"k", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}], "!!"}]}], 
          ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nn", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "nn"}], ")"}], "!!"}], "*", 
            RowBox[{"4", "^", "k"}], "*", 
            RowBox[{"k", "!"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "nn"}], " ", "-", " ", "1"}], ")"}], "!!"}], 
            "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"nn", " ", "+", " ", "k", " ", "+", " ", "i"}], ",", 
              " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}], 
           ")"}]}]}], ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "1", ",", " ", "nn"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R0", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", " ", "-", " ", "1"}], ")"}], "!"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}], "!!"}]}], 
        ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"k", " ", "-", " ", "1"}], ")"}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "1", ",", " ", "nn"}], "}"}]}], "]"}]}], ";", 
   " ", 
   RowBox[{"R1", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", " ", "-", " ", "1"}], ")"}], "!"}], "/", 
         RowBox[{"(", 
          RowBox[{"k", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}], "!!"}]}], 
          ")"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], "^", "k"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "1", ",", " ", "nn"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R2", " ", "=", " ", 
    RowBox[{
     RowBox[{"nn", "!"}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", " ", "-", " ", "1"}], ")"}], "!"}], "*", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"k", " ", "-", " ", "1"}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}], "!!"}], 
            "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "nn"}], " ", "+", " ", "k"}], ")"}], "!"}]}],
            ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"4", "^", "nn"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"nn", " ", "+", " ", "k", " ", "-", " ", "1"}], ")"}], 
            "!"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "^", 
              RowBox[{"(", 
               RowBox[{"k", " ", "+", " ", "nn"}], ")"}]}], "/", 
             RowBox[{"4", "^", "k"}]}], ")"}], "*", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "nn", " ", "+", " ", "k", " ", "+", " ", "j", " ", "-", " ", 
                 "1"}], ")"}], "!"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "^", "j"}], "*", 
                RowBox[{"j", "!"}]}], ")"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", "0", ",", " ", "nn"}], "}"}]}], 
            "]"}]}]}], ")"}]}], ",", " ", "\n", "     ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", "nn"}], "}"}]}], "]"}]}]}], ";",
    " ", 
   RowBox[{"K", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"m", " ", "+", " ", "1"}], ",", " ", "n"}], "]"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"n", " ", "-", " ", "i"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", "k"}], "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "n"}], " ", "-", " ", 
               RowBox[{"2", "*", "i"}], " ", "-", " ", "1"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}], 
           ")"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "0", ",", " ", 
           RowBox[{"n", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
      "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", 
        RowBox[{"m", " ", "+", " ", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Q0", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "-", " ", "k"}], ")"}]}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", "m"}], " ", "-", " ", 
            RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", 
             RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"k", " ", "+", " ", "1"}], ")"}]}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}], 
        ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", " ", "m"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Q1", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "-", " ", "k", " ", "+", " ", "1"}], ")"}]}], 
         "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", "m"}], " ", "-", " ", 
            RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", 
             RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"k", " ", "+", " ", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"m", " ", "-", " ", "k", " ", "+", " ", "1"}], ")"}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}], 
        ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", " ", "m"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Q2", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", " ", "-", " ", "k", " ", "+", " ", "1"}], ")"}]}], 
         "*", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"k", " ", "-", " ", "1"}], ")"}]}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "0", ",", " ", 
             RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "*", "m"}], " ", "-", " ", 
          RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "0", ",", " ", 
           RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", " ", 
        RowBox[{"m", " ", "+", " ", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"DDI", "[", 
   RowBox[{"dnp1_", ",", " ", "dlp1_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"dnp1", " ", "-", " ", "1"}], ")"}], "/", "2"}]}], ",", " ", 
      
      RowBox[{"l", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"dlp1", " ", "-", " ", "1"}], ")"}], "/", "2"}]}]}], "}"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "!"}], "*", 
        RowBox[{"l", "!"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", " ", "+", " ", "l", " ", "+", " ", "1"}], ")"}], 
         "!"}]}], ")"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "/", "4"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"l", " ", "+", " ", "1"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "^", "n"}], "*", "2", "*", 
          RowBox[{"(", 
           RowBox[{"n", " ", "+", " ", "l", " ", "+", " ", "1"}], ")"}]}], 
         ")"}]}], ")"}], "*", "\n", "     ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "^", "k"}], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"n", " ", "-", " ", "i"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", " ", "0", ",", " ", 
                 RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}],
            "/", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"n", " ", "+", " ", "l", " ", "-", " ", "i"}], ",", " ", 
             
             RowBox[{"{", 
              RowBox[{"i", ",", " ", "0", ",", " ", 
               RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "1", ",", " ", "n"}], "}"}]}], "]"}]}], 
       ")"}]}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"M", " ", "=", " ", 
    RowBox[{
     RowBox[{"4", "^", "2"}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"m", " ", "+", " ", "1"}], ",", " ", "n"}], "]"}], "*", 
        RowBox[{"4", "^", 
         RowBox[{"(", 
          RowBox[{"m", " ", "-", " ", "n"}], ")"}]}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "^", "k"}], "*", 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"n", " ", "-", " ", "i"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], 
                "]"}]}], ")"}], "/", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "n"}], " ", "-", " ", 
                RowBox[{"2", "*", "i"}], " ", "-", " ", "1"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", " ", "0", ",", " ", "k"}], "}"}]}], "]"}]}],
             ")"}], "*", "\n", "        ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"DDI", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "m"}], " ", "+", " ", "3"}], ",", " ", 
               RowBox[{
                RowBox[{"2", "*", "m"}], " ", "-", " ", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{"n", " ", "-", " ", "k"}], ")"}]}], " ", "+", " ", 
                "3"}]}], "]"}], " ", "+", " ", 
             RowBox[{"2", "*", 
              RowBox[{"DDI", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "*", "m"}], " ", "+", " ", "5"}], ",", " ", 
                RowBox[{
                 RowBox[{"2", "*", "m"}], " ", "-", " ", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"n", " ", "-", " ", "k"}], ")"}]}], " ", "+", " ", 
                 "3"}]}], "]"}]}]}], ")"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "0", ",", " ", 
            RowBox[{"n", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "1", ",", " ", 
         RowBox[{"m", " ", "+", " ", "1"}]}], "}"}]}], "]"}]}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"U1", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "m"}], " ", "+", " ", "2"}], ")"}]}], "*", 
         RowBox[{"m", "!"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "m"}], " ", "+", " ", "2"}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", " ", "+", " ", "1"}], ")"}], "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "m"}], " ", "+", " ", "1"}], ")"}], "!!"}]}], 
        ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"7", "*", "m"}], " ", "+", " ", 
          RowBox[{"3", "*", 
           RowBox[{"m", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "m"}], " ", "+", " ", "3"}], ")"}]}], " ", "-", 
       " ", "\n", "     ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "/", "3"}], ")"}], "^", "k"}], "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "m"}], " ", "-", " ", 
               RowBox[{"2", "*", "i"}], " ", "+", " ", "3"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}], 
         ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "1", ",", " ", "m"}], "}"}]}], "]"}], " ", 
       "+", " ", "\n", "     ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "4"}], ")"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "m"}], " ", "-", " ", "k", " ", "+", " ", 
               "2"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "m"}], " ", "-", " ", 
               RowBox[{"2", "*", "k"}], " ", "+", " ", "3"}], ")"}]}], ")"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "^", "k"}], "*", 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "*", "m"}], " ", "-", " ", 
                  RowBox[{"2", "*", "i"}], " ", "+", " ", "3"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], 
                "]"}]}], ")"}], "/", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", "m"}], " ", "-", " ", "i", " ", "+", " ", 
                "2"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}],
             ")"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "1", ",", " ", "m"}], "}"}]}], "]"}]}]}], 
      ")"}], "*", "\n", "    ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "m"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", "m"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "m"}], " ", "+", " ", "3"}], ")"}]}], " ", "-", 
       " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "/", "3"}], ")"}], "^", "k"}], "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "m"}], " ", "-", " ", 
               RowBox[{"2", "*", "i"}], " ", "+", " ", "3"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"m", " ", "-", " ", "i", " ", "+", " ", "1"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}], 
         ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "1", ",", " ", "m"}], "}"}]}], "]"}], " ", 
       "+", " ", "\n", "     ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "m"}], " ", "-", " ", "k", " ", "+", " ", 
               "2"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "m"}], " ", "-", " ", 
                 RowBox[{"2", "*", "k"}], " ", "+", " ", "3"}], ")"}]}], 
              ")"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "^", "k"}], "*", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "*", "m"}], " ", "-", " ", 
                 RowBox[{"2", "*", "i"}], " ", "+", " ", "3"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], 
               "]"}]}], ")"}], "/", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "m"}], " ", "-", " ", "i", " ", "+", " ", 
               "2"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "1", ",", " ", "k"}], "}"}]}], "]"}]}], 
           ")"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "1", ",", " ", "m"}], "}"}]}], "]"}]}], 
      ")"}]}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"U2", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "m"}], " ", "+", " ", "5"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "m"}], " ", "+", " ", "1"}], ")"}]}], ")"}]}], 
      ")"}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", "k"}], "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"m", " ", "-", " ", "j"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", "0", ",", " ", 
                RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "*", "m"}], " ", "-", " ", 
             RowBox[{"2", "*", "j"}], " ", "-", " ", "1"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", "0", ",", " ", 
              RowBox[{"k", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], ")"}], 
        "*", "\n", "      ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "i"}], "*", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"m", " ", "-", " ", "k"}], ",", " ", "i"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"DDI", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{"m", " ", "+", " ", "i", " ", "+", " ", "2"}], 
                  ")"}]}], " ", "+", " ", "1"}], ",", " ", 
               RowBox[{
                RowBox[{"2", "*", "m"}], " ", "-", " ", 
                RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}]}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"DDI", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{"m", " ", "+", " ", "i", " ", "+", " ", "2"}], 
                    ")"}]}], " ", "+", " ", "1"}], ",", " ", 
                 RowBox[{
                  RowBox[{"2", "*", "m"}], " ", "-", " ", 
                  RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}]}], "]"}], " ",
                "+", " ", "\n", "          ", 
               RowBox[{"DDI", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{"m", " ", "+", " ", "i", " ", "+", " ", "1"}], 
                    ")"}]}], " ", "+", " ", "1"}], ",", " ", 
                 RowBox[{
                  RowBox[{"2", "*", "m"}], " ", "-", " ", 
                  RowBox[{"2", "*", "i"}], " ", "+", " ", "1"}]}], "]"}]}], 
              ")"}]}], ")"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "0", ",", " ", 
            RowBox[{"m", " ", "-", " ", "k"}]}], "}"}]}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "0", ",", " ", "m"}], "}"}]}], "]"}]}]}], 
   ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"auxv", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "1"}], ")"}], "!!"}]}], ")"}], "^", 
       "2"}], ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9", "/", "2"}], ")"}], "*", 
       RowBox[{"R0", "^", "2"}]}], ",", " ", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "R1"}], ",", " ", 
      RowBox[{"3", "*", "R3"}], ",", " ", "0", ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", "*", "d"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"d", " ", "-", " ", "1"}], ")"}]}], ")"}]}], ")"}], "*", 
       "R2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "3"}], ")"}], "!!"}]}], ")"}]}], ",", 
      " ", "\n", "    ", 
      RowBox[{"K", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "^", 
          RowBox[{"(", 
           RowBox[{"d", "/", "2"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "^", "d"}], "*", 
           RowBox[{"(", 
            RowBox[{"d", " ", "-", " ", "1"}], ")"}]}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "3"}], ")"}], "!!"}]}], ")"}]}], ",", 
      " ", 
      RowBox[{"K", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "Q0"}], ")"}], "/", "4"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "3"}], ")"}], "!!"}]}], ")"}]}], ",", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "3"}], ")"}], "!!"}]}], ")"}], "*", 
       "Q1"}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", " ", "-", " ", "3"}], ")"}], "!!"}]}], ")"}]}], 
        ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"Q2", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "1"}], ")"}], "^", "2"}]}], ")"}]}], 
      ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", " ", "-", " ", "3"}], ")"}], "!!"}]}], ")"}], "*", 
       "M"}], ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", " ", "-", " ", "3"}], ")"}], "!!"}]}], ")"}]}], 
        ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "/", "2"}], " ", "-", " ", "1"}], ")"}], "*", "U1"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", " ", "-", " ", "2"}], ")"}], "!!"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", " ", "-", " ", "3"}], ")"}], "!!"}]}], ")"}]}], 
        ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "/", "2"}], " ", "-", " ", "1"}], ")"}], "*", "U2"}]}], 
     "}"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a31", " ", "=", " ", "R0"}], ";"}], "  "}], "\n", 
 RowBox[{
  RowBox[{"a41", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"9", "/", "2"}], ")"}], "*", "R0"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a42", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"auxv", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "auxv", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", "\"\<----------------------\>\"", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
  "\"\< d:\>\"", ",", " ", "d", ",", " ", "\"\<  {a41,a42} :\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"a41", ",", " ", "a42"}], "}"}], ",", " ", 
   "\"\< B_4 / (B_2)^3 :\>\"", ",", " ", "\n", "  ", 
   RowBox[{"2", " ", "-", " ", 
    RowBox[{"a41", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "/", "Pi"}], ")"}]}], " ", "+", " ", 
    RowBox[{"a42", "/", 
     RowBox[{"Pi", "^", "2"}]}]}]}], "}"}], "\n", 
 RowBox[{"{", "\"\<======================\>\"", "}"}]}], "Input",
 CellChangeTimes->{{3.846066435515839*^9, 3.846066583776968*^9}, {
  3.846066639425193*^9, 3.8460666542393436`*^9}, {3.846066685235268*^9, 
  3.84606674276954*^9}, {3.846072525808474*^9, 3.846072542781024*^9}, {
  3.8460726418473473`*^9, 3.846072653127646*^9}},
 FormatType->
  "InputForm",ExpressionUUID->"5fabb2a5-e3ba-4fd7-b93e-ef5ec457c4fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"d,nn,m:\"\>", ",", "24", ",", "12", ",", "10"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.846066668301537*^9, 3.84606670547855*^9, 
  3.846066872355606*^9},
 CellLabel->
  "Out[1782]=",ExpressionUUID->"d7bcd7d2-b642-4e1e-b052-e43c031f5213"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\" d:\"\>", ",", "24", ",", "\<\"  {a41,a42} :\"\>", ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["246057183", "22881320"], ",", 
     FractionBox["1040943676896678306727936", "26851955023354986149625"]}], 
    "}"}], ",", "\<\" B_4 / (B_2)^3 :\"\>", ",", 
   RowBox[{"2", "+", 
    FractionBox["1040943676896678306727936", 
     RowBox[{"26851955023354986149625", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"246057183", " ", 
      SqrtBox["3"]}], 
     RowBox[{"22881320", " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.846066668301537*^9, 3.84606670547855*^9, 
  3.8460668724557753`*^9},
 CellLabel->
  "Out[1797]=",ExpressionUUID->"ed0a64a5-1b74-4b49-a827-23a39c7e671b"],

Cell[BoxData[
 RowBox[{"{", "\<\"======================\"\>", "}"}]], "Output",
 CellChangeTimes->{3.846066668301537*^9, 3.84606670547855*^9, 
  3.846066872459532*^9},
 CellLabel->
  "Out[1798]=",ExpressionUUID->"46c0c5d5-d9ad-4682-b4f7-e4c0f743546c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1418, 939},
WindowMargins->{{Automatic, 228}, {0, Automatic}},
FrontEndVersion->"12.0 para Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 326, 6, 174, "Title",ExpressionUUID->"0486cf31-c32b-4e2f-b6e1-ae94715c2fb1"],
Cell[CellGroupData[{
Cell[931, 32, 340, 10, 68, "Section",ExpressionUUID->"a8a3f001-8f09-4088-a63b-702404f89af0"],
Cell[CellGroupData[{
Cell[1296, 46, 25751, 827, 1506, "Input",ExpressionUUID->"03cd1e6b-9532-49d2-a3b9-db7b4c42791c"],
Cell[27050, 875, 384, 9, 35, "Output",ExpressionUUID->"8a8fe64c-41e5-4d38-a9a2-26acf7e5fe6c"],
Cell[27437, 886, 387, 8, 35, "Output",ExpressionUUID->"adc3a04a-9c0f-4433-bdae-79e416f587de"],
Cell[27827, 896, 1444, 42, 60, "Output",ExpressionUUID->"4921ed6f-9019-4923-838d-a82982e632c8"],
Cell[29274, 940, 794, 20, 62, "Output",ExpressionUUID->"5a653405-3fea-4fd5-b30d-0b2f45ebcf0c"],
Cell[30071, 962, 355, 7, 35, "Output",ExpressionUUID->"8ac79f0d-45cc-46c1-b55a-2dc39770c4b8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30475, 975, 685, 22, 68, "Section",ExpressionUUID->"d2008070-ba09-48e0-95d7-d70289fc75bc"],
Cell[CellGroupData[{
Cell[31185, 1001, 43736, 1358, 1712, "Input",ExpressionUUID->"b7416373-2e54-4415-8588-927c71d9a21c"],
Cell[74924, 2361, 362, 8, 35, "Output",ExpressionUUID->"21ddabdd-7a3b-4f10-948b-bc8fade4d452"],
Cell[75289, 2371, 950, 21, 62, "Output",ExpressionUUID->"b39df93e-621a-4690-ae53-17b911beb32e"],
Cell[76242, 2394, 325, 6, 35, "Output",ExpressionUUID->"4db044c7-d8d0-44b7-ac35-53fa324a8072"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76604, 2405, 34614, 1004, 735, "Input",ExpressionUUID->"0b261a88-1978-44a0-8cf5-3e42c0f40a00"],
Cell[111221, 3411, 236, 6, 35, "Output",ExpressionUUID->"ecaf5607-b9e2-47f8-b900-8c95ee6ac8f7"],
Cell[111460, 3419, 239, 5, 35, "Output",ExpressionUUID->"5c24db00-33b2-4455-b92c-8fbeb801d70e"],
Cell[111702, 3426, 1296, 39, 60, "Output",ExpressionUUID->"6e8c1cb6-5e9d-4c8e-ab86-40844f1d6937"],
Cell[113001, 3467, 561, 15, 60, "Output",ExpressionUUID->"33d700cf-eb1b-419b-8264-b8542e248788"],
Cell[113565, 3484, 204, 4, 68, "Output",ExpressionUUID->"8de9e5e6-7cec-47a4-9d0a-8c7895c4d9df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113806, 3493, 32142, 931, 640, "Input",ExpressionUUID->"5fabb2a5-e3ba-4fd7-b93e-ef5ec457c4fe"],
Cell[145951, 4426, 285, 7, 35, "Output",ExpressionUUID->"d7bcd7d2-b642-4e1e-b052-e43c031f5213"],
Cell[146239, 4435, 775, 19, 60, "Output",ExpressionUUID->"ed0a64a5-1b74-4b49-a827-23a39c7e671b"],
Cell[147017, 4456, 251, 5, 35, "Output",ExpressionUUID->"46c0c5d5-d9ad-4682-b4f7-e4c0f743546c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/SupplementaryMaterial_02.txt <==
##
## This 'seudocode' is ready to run in a general porpose computer algebra or symbolic mathemathical code.
## It evaluates the fourth virial coefficient, B_4, for hard spheres in even dimensions.
## The First block use equations from Sec. I, II and III.
## The Second block use equations from Sec. IV.
##
##  First Block #################################
##
Clear[d, nn, m, n, nu, i, j, k, R0, R1, R2, R3, A, Om, B2, K, M, L, Y, U, x, y, DDI, DDP, SqrsB2c, SqrDsB2c, SqrDDsB2c, B4sB2c]; 
d = 12;(*---- Input Line to set the value of d, an even number larger than 2. ----*)
{"d,nn,m:", d, nn = d/2, m = (d - 4)/2}
R3 = Sum[(((k - 1)!*2^(k - 1))/(k*(2*k - 1)!!))*(4 + (nn*(2*nn)!!*4^k*
         k!)/((2*nn - 1)!!*Product[nn + k + i, {i, 0, k}])), {k, 1, nn}]; 
R0 = Sum[((k - 1)!/(2*k - 1)!!)*(3/2)^(k - 1), {k, 1, nn}];
R1 = Sum[((k - 1)!/(k*(2*k - 1)!!))*(3/2)^k, {k, 1, nn}]; 
R2 = nn!*Sum[(((k - 1)!*2^(k - 1))/((2*k - 1)!!*(2*nn + k)!))*
      (4^nn *(nn + k - 1)! - (3^(k + nn)/4^k)*
        Sum[(nn + k + j - 1)!/(4^j*j!), {j, 0, nn}]), {k, 1, nn}];
{"-----------------------------"}; 
Om[d_] := (d*Pi^(d/2))/Gamma[d/2 + 1]
B2[d_] := (1/(2*d))*Om[d]
A[d_] := (1/d^3)*Om[d]*Om[d - 1]*Om[d - 2]
K = Sum[(-1)^n*Binomial[m + 1, n]*
    Sum[Product[n - i, {i, 1, k}]/(2^k*Product[2*n - 2*i - 1, {i, 0, k}]), {k, 0, n - 1}], {n, 1, m + 1}]; 
Q0 = Sum[((3/4)^(m - k)* Product[2*m - 2*i + 1, {i, 0, k - 1}])/(2^(k + 1)*
      Product[m - i + 1, {i, 0, k}]), {k, 0, m}]; 
Q1 = Sum[((3/4)^(m - k + 1)* Product[2*m - 2*i + 1, {i, 0, k - 1}])/(2^(k + 1)*(m - k + 1)*
      Product[m - i + 1, {i, 0, k}]), {k, 0, m}]; 
Q2 = Sum[((3/4)^(m - k + 1)*2^(k - 1)* Product[m - i + 1, {i, 0, k - 1}])/
    Product[2*m - 2*i + 1, {i, 0, k - 1}], {k, 0, m + 1}]; 
L = (Pi^2*(2*m + 1)!!)/(3*2^(m + 1)*(m + 1)!) + ((Pi*Sqrt[3])/6)*(((2*m + 1)!!*K)/(2^m*(m + 1)!) - Q0 - (3/4)^(m + 1)/(2*m + 3)) - 
       (2^(m + 1)*(m + 1)!)/((2*m + 3)^2*(2*m + 1)!!) - (3/4)*K*(Q0 + (3/4)^(m + 1)/(2*m + 3)) - Q1 + Q2/(2*m + 3)^2; 
DDI[dnp1_, dlp1_] := Module[{n = (dnp1 - 1)/2, l = (dlp1 - 1)/2},
         (n!*l!)/(2*(n + l + 1)!) - ((3/4)^(l + 1)/(4^n*2*(n + l + 1)))*
         (1 + Sum[(4^k*Product[n - i, {i, 0, k - 1}])/ Product[n + l - i, {i, 0, k - 1}], {k, 1, n}])]
DDP[dn_, dl_] := Module[{n = dn/2, l = dl/2},
  ((Sqrt[3]*3^(l - 1)*(l - 1)!*(2*n - 1)!!)/(2^(2*l + n + 1)*(l + n)!))*
         (1 + Sum[((2/3)^k*Product[2*l - 2*i + 1, {i, 1, k}])/
        Product[l - i, {i, 1, k}], {k, 1, l - 1}]) + 
       (Pi*(2*l - 1)!!*(2*n - 1)!!)/(6*2^(l + n)*(l + n)!) - 
       ((Sqrt[3]*3^l)/(2^(2*l + 2*n + 1)*(l + n)))*
         (1 + Sum[(2^k*Product[2*n - 2*i + 1, {i, 1, k}])/
        Product[l + n - i, {i, 1, k}], {k, 1, n - 1}])]
M = 4^2*Sum[(-1)^n*Binomial[m + 1, n]*4^(m - n)* Sum[((2^k*Product[n - i, {i, 1, k}])/
         Product[2*n - 2*i - 1, {i, 0, k}])* (DDI[2*m + 3, 2*m - 2*(n - k) + 3] + 
         2*DDI[2*m + 5, 2*m - 2*(n - k) + 3]), {k, 0, n - 1}], {n, 1, m + 1}]; 
Y = L/(m + 1) - M/(m + 1); 
U = ((2^(5*m + 10)*m!)/(2*m + 1)!!)*(DDP[2*m + 4, 2*m + 2]*(DDP[2*m + 4, 2*m + 2] + DDP[2*m + 2, 2*m + 2])) - 
       (4^(2*m + 5)/(2*m + 1))* Sum[((2^k*Product[m - j, {j, 0, k - 1}])/
        Product[2*m - 2*j - 1, {j, 0, k - 1}])* Sum[(-1)^i* Binomial[m - k, i]*
      (DDI[2*(m + i + 2) + 1, 2*m - 2*i + 1]*(DDI[2*(m + i + 2) + 1, 2*m - 2*i + 1] + 
                       DDI[2*(m + i + 1) + 1, 2*m - 2*i + 1])), {i, 0, m - k}], {k, 0, m}]; 
SqrDDsB2c = A[d]*((Y + U)/B2[d]^3); 
B4sB2c = (-(1/8))*SqrDDsB2c - (3/4)*SqrDsB2c - (3/8)*SqrsB2c; 
{"------ Mayer and Ree-Hoover diagrams ----------------"}
Expand[{" d:", d, " {\[Square], \[Square]\, \[Square]X or \[EmptySet], ||} :", 
  {SqrsB2c = 8 - (8/Pi^2)*R3, SqrDsB2c = -8*(1 - (Sqrt[3]/(2*Pi))*R0)^2 + 
  (4/ Pi^2)*(R1 + ((8*(2*nn)!!)/(2*nn - 1)!!)*R2), SqrDDsB2c, SqrsB2c + 2*SqrDsB2c + SqrDDsB2c}}]
{" d:", d, " B_4 / (B_2)^3 :", ax = Expand[B4sB2c], Block[{$MaxExtraPrecision = 500}, N[ax, {12, Infinity}]]}
{"======================"}
##
##  Second Block #################################
##
Clear[d, nn, m, n, i, j, k, R0, R1, R2, R3, A, B2, K, M, L, Y, U, U1, U2, x, y, DDI, SqrsB2c, SqrDsB2c, SqrDDsB2c, B4sB2c,auxv]; 
d=24;(*---- Input Line to set the value of d, an even number larger than 2. ----*)
{"d,nn,m:", d, nn = d/2, m = (d - 4)/2}
R3 = Sum[(((k - 1)!*2^(k - 1))/(k*(2*k - 1)!!))*(4 + (nn*(2*nn)!!*4^k*k!)/((2*nn - 1)!!*Product[nn + k + i, {i, 0, k}])), {k, 1, nn}]; 
R0 = Sum[((k - 1)!/(2*k - 1)!!)*(3/2)^(k - 1), {k, 1, nn}]; R1 = Sum[((k - 1)!/(k*(2*k - 1)!!))*(3/2)^k, {k, 1, nn}]; 
R2 = nn!*Sum[(((k - 1)!*2^(k - 1))/((2*k - 1)!!*(2*nn + k)!))*(4^nn*(nn + k - 1)! - (3^(k + nn)/4^k)*Sum[(nn + k + j - 1)!/(4^j*j!), {j, 0, nn}]), 
     {k, 1, nn}]; K = Sum[(-1)^n*Binomial[m + 1, n]*Sum[Product[n - i, {i, 1, k}]/(2^k*Product[2*n - 2*i - 1, {i, 0, k}]), {k, 0, n - 1}], 
    {n, 1, m + 1}]; 
Q0 = Sum[((3/4)^(m - k)*Product[2*m - 2*i + 1, {i, 0, k - 1}])/(2^(k + 1)*Product[m - i + 1, {i, 0, k}]), {k, 0, m}]; 
Q1 = Sum[((3/4)^(m - k + 1)*Product[2*m - 2*i + 1, {i, 0, k - 1}])/(2^(k + 1)*(m - k + 1)*Product[m - i + 1, {i, 0, k}]), {k, 0, m}]; 
Q2 = Sum[((3/4)^(m - k + 1)*2^(k - 1)*Product[m - i + 1, {i, 0, k - 1}])/Product[2*m - 2*i + 1, {i, 0, k - 1}], {k, 0, m + 1}]; 
DDI[dnp1_, dlp1_] := Module[{n = (dnp1 - 1)/2, l = (dlp1 - 1)/2}, (n!*l!)/(2*(n + l + 1)!) - ((3/4)^(l + 1)/(4^n*2*(n + l + 1)))*
     (1 + Sum[(4^k*Product[n - i, {i, 0, k - 1}])/Product[n + l - i, {i, 0, k - 1}], {k, 1, n}])]
M = 4^2*Sum[(-1)^n*Binomial[m + 1, n]*4^(m - n)*Sum[((2^k*Product[n - i, {i, 1, k}])/Product[2*n - 2*i - 1, {i, 0, k}])*
        (DDI[2*m + 3, 2*m - 2*(n - k) + 3] + 2*DDI[2*m + 5, 2*m - 2*(n - k) + 3]), {k, 0, n - 1}], {n, 1, m + 1}]; 
U1 = ((3^(2*m + 2)*m!)/(2^(3*m + 2)*(m + 1)^2*(2*m + 1)!!))*((3 + 7*m + 3*m^2)/(2*m + 3) - 
     Sum[((2/3)^k*Product[2*m - 2*i + 3, {i, 1, k}])/Product[m - i + 1, {i, 1, k}], {k, 1, m}] + 
     (3/4)*Sum[((2*m - k + 2)/(2*m - 2*k + 3))*((2^k*Product[2*m - 2*i + 3, {i, 1, k}])/Product[2*m - i + 2, {i, 1, k}]), {k, 1, m}])*
    (((1 + m)*(2 + m))/(2*m + 3) - Sum[((2/3)^k*Product[2*m - 2*i + 3, {i, 1, k}])/Product[m - i + 1, {i, 1, k}], {k, 1, m}] + 
     Sum[(1 + (2*m - k + 2)/(4*(2*m - 2*k + 3)))*((2^k*Product[2*m - 2*i + 3, {i, 1, k}])/Product[2*m - i + 2, {i, 1, k}]), {k, 1, m}]); 
U2 = (-(4^(2*m + 5)/(2*m + 1)))*Sum[((2^k*Product[m - j, {j, 0, k - 1}])/Product[2*m - 2*j - 1, {j, 0, k - 1}])*
      Sum[(-1)^i*Binomial[m - k, i]*(DDI[2*(m + i + 2) + 1, 2*m - 2*i + 1]*(DDI[2*(m + i + 2) + 1, 2*m - 2*i + 1] + 
          DDI[2*(m + i + 1) + 1, 2*m - 2*i + 1])), {i, 0, m - k}], {k, 0, m}]; 
auxv = {((d - 2)!!/(d - 1)!!)^2, (9/2)*R0^2, -3*R1, 3*R3, 0, (-((24*d)/(d - 1)))*R2*((d - 2)!!/(d - 3)!!), 
    K*(3^(d/2)/(2^d*(d - 1)))*((d - 2)!!/(d - 3)!!), K*((3*Q0)/4)*((d - 2)!!/(d - 3)!!), ((d - 2)!!/(d - 3)!!)*Q1, 
    (-((d - 2)!!/(d - 3)!!))*(Q2/(d - 1)^2), ((d - 2)!!/(d - 3)!!)*M, (-((d - 2)!!/(d - 3)!!))*(d/2 - 1)*U1, (-((d - 2)!!/(d - 3)!!))*(d/2 - 1)*U2}; 
a31 = R0;  
a41 = (9/2)*R0;
a42 = Sum[auxv[[i]],{i,1,Length[auxv]}];
{"======================"}
{" d:", d, "  {a41,a42} :", {a41, a42}, " B_4 / (B_2)^3 :", 2 - a41*(Sqrt[3]/Pi) + a42/Pi^2}

